Finite groups of symplectic automorphisms of hyperk\"ahler manifolds of type $K3^{[2]}$

We determine the possible finite groups $G$ of symplectic automorphisms of hyperk\"ahler manifolds which are deformation equivalent to the second Hilbert scheme of a K3 surface. We prove that $G$ has such an action if, and only if, it is isomorphic to a subgroup of either the Mathieu group $M_{23}$ having at least four orbits in its natural permutation representation on $24$ elements, or one of two groups $3^{1+4}{:}2.2^2$ and $3^4{:}A_6$ associated to $\mathcal{S}$-lattices in the Leech lattice. We describe in detail those $G$ which are maximal with respect to these properties, and (in most cases) we determine all deformation equivalence classes of such group actions. We also compare our results with the predictions of Mathieu Moonshine.

==> anc/brandt-intrau_odd_ternaries.mag <==
alloddternary := [ \
[*[1, 0, 0, 1, 0, 1], -4, ["2^3_3"]*], \
[*[1, 0, 0, 1, 0, 2], -8, ["[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 3], -12, ["1^2 3^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 2], -12, ["1^-2 3^1", "2^-3_1"]*], \
[*[1, 0, 0, 2, 0, 2], -16, ["[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 4], -16, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 5], -20, ["1^2 5^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 3], -20, ["1^-2 5^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 0, 3], -24, ["1^-2 3^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 6], -24, ["1^2 3^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 3], -28, ["1^-2 7^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 7], -28, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 4], -28, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 4], -32, ["[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 3, 2, 3], -32, ["2^-2_4 16^-1_3"]*], \
[*[2, 0, 2, 2, 2, 3], -32, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 1, 0, 8], -32, ["2^2_2 16^1_1"]*], \
[*[2, 2, 0, 2, 0, 3], -36, ["1^1 3^-2", "2^3_3"]*], \
[*[1, 0, 0, 3, 0, 3], -36, ["1^-1 3^2", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 9], -36, ["1^2 9^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 5], -36, ["1^-2 9^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 0, 5], -40, ["1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 10], -40, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 3], -40, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 11], -44, ["1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 4], -44, ["1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 6], -44, ["1^-2 11^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 4], -48, ["1^2 3^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 3], -48, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 3, 0, 4], -48, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 12], -48, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 6], -48, ["1^-2 3^1", "[2^-1 4^2]_1"]*], \
[*[2, 2, 2, 3, 2, 3], -48, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 13], -52, ["1^2 13^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 5], -52, ["1^2 13^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 7], -52, ["1^-2 13^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 2, 3], -52, ["1^-2 13^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 5], -56, ["1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 14], -56, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 7], -56, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 8], -60, ["1^-2 3^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 5], -60, ["1^-2 3^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[2, 2, 0, 3, 0, 3], -60, ["1^2 5^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 5], -60, ["1^2 3^1", "1^-2 5^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 15], -60, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 4], -60, ["1^2 5^1", "2^3_1"]*], \
[*[3, 2, 2, 3, -2, 3], -64, ["2^-1_3 8^-2_II"]*], \
[*[1, 0, 0, 4, 0, 4], -64, ["2^1_1 8^2_2"]*], \
[*[1, 0, 0, 2, 0, 8], -64, ["[2^1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 3, 2, 3], -64, ["[2^1 4^1]_4 16^1_7"]*], \
[*[1, 0, 0, 4, 4, 5], -64, ["2^-2_6 32^-1_5"]*], \
[*[1, 0, 0, 1, 0, 16], -64, ["2^2_2 32^1_1"]*], \
[*[2, 0, 2, 2, 2, 5], -64, ["2^2_2 32^1_1"]*], \
[*[1, 0, 0, 3, 2, 6], -68, ["1^-2 17^-1", "2^3_7"]*], \
[*[2, 2, 2, 3, 2, 4], -68, ["1^-2 17^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 17], -68, ["1^2 17^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 9], -68, ["1^2 17^1", "2^3_3"]*], \
[*[1, 0, 0, 3, 0, 6], -72, ["1^-1 3^-2", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 3, 0, 3], -72, ["1^1 3^2", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 9], -72, ["1^-2 9^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 3, 2, 4], -72, ["1^-2 9^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 18], -72, ["1^2 9^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 5], -72, ["1^2 9^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 19], -76, ["1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 5], -76, ["1^2 19^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 4], -76, ["1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 10], -76, ["1^-2 19^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 7], -76, ["1^-2 19^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 6], -80, ["1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 5], -80, ["1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 20], -80, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 5], -80, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 3], -80, ["1^-2 5^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 10], -80, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 0, 3, 0, 4], -80, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 3, 2, 7], -80, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 21], -84, ["1^2 3^-1", "1^2 7^-1", "2^-3_7"]*], \
[*[1, 0, 0, 3, 0, 7], -84, ["1^-2 7^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 4], -84, ["1^-2 7^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 2, 11], -84, ["1^-2 3^1", "1^2 7^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 3], -84, ["1^-2 3^1", "1^2 7^-1", "2^-3_3"]*], \
[*[1, 0, 0, 5, 4, 5], -84, ["1^-2 7^1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 7], -84, ["1^-2 7^1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 0, 11], -88, ["1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 2, 4], -88, ["1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 22], -88, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 5], -88, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 5], -92, ["1^-2 23^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 23], -92, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 12], -92, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 8], -92, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 6], -92, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 12], -96, ["1^-2 3^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 3, 0, 4], -96, ["1^-2 3^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 2, 0, 3, 0, 3], -96, ["2^2_6 16^-1_3"]*], \
[*[1, 0, 0, 3, 0, 8], -96, ["2^-2_4 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 4], -96, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 5, 2, 5], -96, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 4, 0, 6], -96, ["1^2 3^1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 1, 0, 24], -96, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 7], -96, ["2^2_0 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 7], -96, ["2^-2_2 16^1_7"]*], \
[*[2, 2, 0, 3, 0, 5], -100, ["1^1 5^-2", "2^3_7"]*], \
[*[1, 0, 0, 5, 0, 5], -100, ["1^-1 5^2", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 25], -100, ["1^2 25^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 5], -100, ["1^2 25^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 13], -100, ["1^-2 25^1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 9], -100, ["1^-2 25^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 0, 13], -104, ["1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 5, 4, 6], -104, ["1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 26], -104, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 9], -104, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 7], -104, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 9], -108, ["1^-1 3^-1 9^-1", "2^-3_5"]*], \
[*[2, 2, 0, 2, 0, 9], -108, ["1^1 3^1 9^-1", "2^-3_1"]*], \
[*[2, 0, 2, 3, 0, 5], -108, ["1^1 3^-1 9^1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 6, 6], -108, ["1^-1 3^1 9^1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 27], -108, ["1^2 27^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 7], -108, ["1^2 27^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 4, 5], -108, ["1^2 27^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 14], -108, ["1^-2 27^1", "2^-3_1"]*], \
[*[2, 2, 2, 3, 2, 6], -108, ["1^-2 27^1", "2^-3_1"]*], \
[*[2, 0, 0, 3, 2, 5], -112, ["1^-2 7^-1", "[2^1 4^2]_5"]*], \
[*[2, 2, 0, 3, 2, 6], -112, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 8], -112, ["1^2 7^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 14], -112, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 7], -112, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 4, 0, 7], -112, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 4], -112, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 28], -112, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 5], -112, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 29], -116, ["1^2 29^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 2, 6], -116, ["1^2 29^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 15], -116, ["1^-2 29^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 10], -116, ["1^-2 29^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 4], -116, ["1^-2 29^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 30], -120, ["1^2 3^-1", "1^2 5^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 0, 5], -120, ["1^2 3^-1", "1^2 5^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 10], -120, ["1^-2 5^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 5, 0, 6], -120, ["1^-2 3^1", "1^2 5^-1", "[2^2 4^1]_5"]*], \
[*[3, 0, 2, 3, 2, 4], -120, ["1^-2 3^1", "1^2 5^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 15], -120, ["1^-2 5^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 3, 0, 6], -120, ["1^-2 5^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 11], -124, ["1^-2 31^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 6], -124, ["1^-2 31^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 31], -124, ["1^2 31^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 16], -124, ["1^2 31^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 8], -124, ["1^2 31^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 4, 7], -124, ["1^2 31^1", "2^3_1"]*], \
[*[2, 2, 2, 4, 2, 5], -124, ["1^2 31^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 0, 8], -128, ["2^1_1 [8^1 16^1]_2"]*], \
[*[3, 2, 0, 3, 0, 4], -128, ["2^1_7 [8^1 16^1]_4"]*], \
[*[1, 0, 0, 6, 4, 6], -128, ["[2^-1 4^1]_0 32^-1_3"]*], \
[*[2, 0, 0, 4, 4, 5], -128, ["[2^-1 4^1]_6 32^-1_5"]*], \
[*[1, 0, 0, 2, 0, 16], -128, ["[2^1 4^1]_2 32^1_1"]*], \
[*[3, 2, 2, 3, -2, 5], -128, ["[2^1 4^1]_4 32^1_7"]*], \
[*[1, 0, 0, 3, 2, 11], -128, ["2^-2_4 64^-1_3"]*], \
[*[3, 2, 2, 4, 4, 4], -128, ["2^-2_4 64^-1_3"]*], \
[*[2, 2, 2, 3, 2, 7], -128, ["2^-2_2 64^-1_5"]*], \
[*[1, 0, 0, 1, 0, 32], -128, ["2^2_2 64^1_1"]*], \
[*[1, 0, 0, 4, 4, 9], -128, ["2^2_2 64^1_1"]*], \
[*[2, 0, 2, 2, 2, 9], -128, ["2^2_2 64^1_1"]*], \
[*[1, 0, 0, 3, 0, 11], -132, ["1^-2 3^-1", "1^2 11^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 2, 7], -132, ["1^-2 3^-1", "1^2 11^-1", "2^3_7"]*], \
[*[3, 0, 2, 3, 0, 4], -132, ["1^-2 3^-1", "1^2 11^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 17], -132, ["1^-2 11^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 6], -132, ["1^-2 11^1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 33], -132, ["1^2 3^1", "1^2 11^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 11], -132, ["1^2 3^1", "1^2 11^-1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 7], -132, ["1^-2 11^1", "2^3_7"]*], \
[*[2, 2, 0, 4, 2, 5], -132, ["1^-2 11^1", "2^3_7"]*], \
[*[1, 0, 0, 5, 2, 7], -136, ["1^-2 17^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 2, 6], -136, ["1^-2 17^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 34], -136, ["1^2 17^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 17], -136, ["1^2 17^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 9], -136, ["1^2 17^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 5], -136, ["1^2 17^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 2, 18], -140, ["1^-2 5^-1", "1^2 7^-1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 2, 12], -140, ["1^-2 7^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 0, 7], -140, ["1^-2 7^1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 0, 5], -140, ["1^-2 7^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 35], -140, ["1^2 5^1", "1^2 7^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 9], -140, ["1^2 5^1", "1^2 7^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, -2, 4], -140, ["1^2 5^1", "1^2 7^-1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 2, 6], -140, ["1^-2 7^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 0, 7], -140, ["1^-2 7^1", "2^-3_1"]*], \
[*[2, 0, 0, 3, 0, 6], -144, ["1^1 3^-2", "[2^1 4^2]_3"]*], \
[*[2, 2, 2, 5, 4, 5], -144, ["2^2_2 8^1_1"]*], \
[*[3, 0, 0, 4, 4, 4], -144, ["1^-1 3^2", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 6, 0, 6], -144, ["[2^1 4^2]_7"]*], \
[*[3, 0, 0, 3, 0, 4], -144, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 3, 0, 12], -144, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 10], -144, ["1^2 9^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 9], -144, ["1^2 9^-1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 36], -144, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 9], -144, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 2, 0, 18], -144, ["1^-2 9^1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 5], -144, ["1^-2 9^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 5, 4, 8], -144, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 5], -144, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 37], -148, ["1^2 37^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 13], -148, ["1^2 37^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 4, 5], -148, ["1^2 37^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 19], -148, ["1^-2 37^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 7], -148, ["1^-2 37^1", "2^-3_3"]*], \
[*[2, 2, 2, 3, 2, 8], -148, ["1^-2 37^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 5], -148, ["1^-2 37^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 0, 19], -152, ["1^-2 19^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 3, 2, 13], -152, ["1^-2 19^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 5], -152, ["1^-2 19^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 38], -152, ["1^2 19^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 6, 4, 7], -152, ["1^2 19^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 8], -152, ["1^2 19^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 39], -156, ["1^2 3^-1", "1^2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 13], -156, ["1^2 3^-1", "1^2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 10], -156, ["1^2 3^-1", "1^2 13^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 0, 7], -156, ["1^-2 13^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 13], -156, ["1^-2 3^1", "1^2 13^-1", "2^3_5"]*], \
[*[3, 0, 2, 3, 2, 5], -156, ["1^-2 3^1", "1^2 13^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 20], -156, ["1^-2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 2, 8], -156, ["1^-2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 8], -156, ["1^-2 13^1", "2^3_1"]*], \
[*[3, 2, 2, 4, 2, 4], -156, ["1^-2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 20], -160, ["1^-2 5^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 4, 0, 5], -160, ["1^-2 5^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 7, 6, 7], -160, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 5], -160, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 2, 3, -2, 6], -160, ["2^2_6 16^-1_5"]*], \
[*[1, 0, 0, 5, 0, 8], -160, ["2^-2_6 16^1_1"]*], \
[*[1, 0, 0, 4, 0, 10], -160, ["1^2 5^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 3, 2, 7], -160, ["1^2 5^1", "[2^-1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 1, 0, 40], -160, ["2^2_2 16^-1_5"]*], \
[*[2, 2, 2, 5, 2, 5], -160, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 11], -160, ["2^-2_2 16^1_1"]*], \
[*[2, 2, 0, 3, 0, 8], -160, ["2^-2_2 16^1_1"]*], \
[*[1, 0, 0, 4, 4, 11], -160, ["2^-2_4 16^1_7"]*], \
[*[3, 2, 2, 4, 0, 4], -160, ["2^-2_4 16^1_7"]*], \
[*[1, 0, 0, 3, 2, 14], -164, ["1^-2 41^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 7], -164, ["1^-2 41^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 4, 7], -164, ["1^-2 41^-1", "2^3_7"]*], \
[*[3, 2, 0, 4, 2, 4], -164, ["1^-2 41^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 41], -164, ["1^2 41^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 21], -164, ["1^2 41^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 9], -164, ["1^2 41^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 0, 21], -168, ["1^-2 3^-1", "1^2 7^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 3, 0, 5], -168, ["1^-2 3^-1", "1^2 7^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 3, 0, 14], -168, ["1^-2 7^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 0, 7], -168, ["1^-2 7^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 3, 2, 9], -168, ["1^-2 7^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 42], -168, ["1^2 3^1", "1^2 7^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 11], -168, ["1^2 3^1", "1^2 7^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 6, 0, 7], -168, ["1^-2 7^1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 4, 5], -168, ["1^-2 7^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 43], -172, ["1^2 43^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 11], -172, ["1^2 43^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 8], -172, ["1^2 43^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 2, 5], -172, ["1^2 43^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 4, 5], -172, ["1^2 43^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 22], -172, ["1^-2 43^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 15], -172, ["1^-2 43^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 2, 9], -172, ["1^-2 43^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 12], -176, ["1^2 11^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 5], -176, ["1^2 11^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 11], -176, ["[2^-1 4^2]_5"]*], \
[*[3, 0, 2, 4, 4, 5], -176, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 3, 2, 15], -176, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 11], -176, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 0, 4, 0, 4], -176, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 44], -176, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 5, 2, 9], -176, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 22], -176, ["1^-2 11^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 6, 4, 8], -176, ["1^-2 11^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 4, 4, 7], -176, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 6], -176, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 6, 6, 9], -180, ["1^-1 3^-2", "1^2 5^-1", "2^-3_7"]*], \
[*[1, 0, 0, 3, 0, 15], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 4], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 8], -180, ["1^1 3^2", "1^2 5^-1", "2^-3_3"]*], \
[*[3, 0, 0, 3, 0, 5], -180, ["1^1 3^2", "1^2 5^-1", "2^-3_3"]*], \
[*[2, 2, 0, 2, 0, 15], -180, ["1^-2 5^1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 0, 9], -180, ["1^-2 9^-1", "1^2 5^-1", "2^-3_7"]*], \
[*[2, 2, 2, 5, 4, 6], -180, ["1^-2 9^-1", "1^2 5^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 23], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 0, 9], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 6], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 45], -180, ["1^2 9^1", "1^2 5^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 0, 5], -180, ["1^2 9^1", "1^2 5^-1", "2^-3_7"]*], \
[*[1, 0, 0, 7, 4, 7], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 2, 7], -180, ["1^-2 5^1", "2^-3_3"]*], \
[*[1, 0, 0, 5, 4, 10], -184, ["1^-2 23^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 4, -2, 5], -184, ["1^-2 23^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 46], -184, ["1^2 23^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 23], -184, ["1^2 23^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 2, 8], -184, ["1^2 23^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 5, 4, 6], -184, ["1^2 23^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 10], -188, ["1^-2 47^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 4, 6], -188, ["1^-2 47^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 47], -188, ["1^2 47^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 24], -188, ["1^2 47^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 16], -188, ["1^2 47^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 12], -188, ["1^2 47^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 8], -188, ["1^2 47^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 6, 8], -188, ["1^2 47^1", "2^3_1"]*], \
[*[2, 2, 0, 4, 2, 7], -188, ["1^2 47^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 0, 12], -192, ["1^2 3^-1", "2^-1_5 8^2_0"]*], \
[*[4, 0, 4, 4, 4, 5], -192, ["2^-1_5 8^2_II"]*], \
[*[3, 0, 0, 4, 0, 4], -192, ["2^-1_3 8^2_2"]*], \
[*[2, 0, 0, 3, 0, 8], -192, ["[2^-1 4^1]_4 16^1_1"]*], \
[*[2, 0, 0, 5, 2, 5], -192, ["[2^-1 4^1]_6 16^1_7"]*], \
[*[1, 0, 0, 1, 0, 48], -192, ["2^2_2 32^-1_3"]*], \
[*[2, 0, 2, 2, 2, 13], -192, ["2^2_2 32^-1_3"]*], \
[*[1, 0, 0, 7, 2, 7], -192, ["2^2_0 32^-1_5"]*], \
[*[3, 0, 0, 4, 4, 5], -192, ["2^2_0 32^-1_5"]*], \
[*[1, 0, 0, 3, 0, 16], -192, ["2^-2_4 32^1_1"]*], \
[*[4, 4, 4, 4, 2, 5], -192, ["2^-2_4 32^1_1"]*], \
[*[1, 0, 0, 4, 4, 13], -192, ["2^-2_6 32^1_7"]*], \
[*[1, 0, 0, 8, 8, 8], -192, ["1^-2 3^1", "2^1_1 8^-2_II"]*], \
[*[3, 2, 2, 3, -2, 7], -192, ["2^-1_3 8^2_6"]*], \
[*[1, 0, 0, 6, 0, 8], -192, ["[2^-1 4^1]_0 16^1_1"]*], \
[*[2, 0, 0, 4, 4, 7], -192, ["[2^-1 4^1]_0 16^1_1"]*], \
[*[1, 0, 0, 2, 0, 24], -192, ["[2^-1 4^1]_2 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 6], -192, ["[2^-1 4^1]_2 16^1_7"]*], \
[*[3, 0, 2, 3, 2, 6], -192, ["2^2_6 32^-1_3"]*], \
[*[2, 2, 0, 3, 2, 10], -192, ["2^-2_2 32^1_7"]*], \
[*[3, 2, 2, 5, -4, 5], -196, ["1^-1 7^-2", "2^3_3"]*], \
[*[1, 0, 0, 7, 0, 7], -196, ["1^1 7^2", "2^3_7"]*], \
[*[2, 2, 0, 4, 0, 7], -196, ["1^1 7^2", "2^3_7"]*], \
[*[1, 0, 0, 5, 2, 10], -196, ["1^-2 49^-1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 17], -196, ["1^-2 49^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 9], -196, ["1^-2 49^-1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 49], -196, ["1^2 49^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 25], -196, ["1^2 49^1", "2^3_3"]*], \
[*[2, 2, 2, 5, 2, 6], -196, ["1^2 49^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 0, 10], -200, ["1^-1 5^-2", "[2^2 4^1]_7"]*], \
[*[2, 2, 0, 3, 0, 10], -200, ["1^1 5^2", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 0, 5], -200, ["1^1 5^2", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 25], -200, ["1^-2 25^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 17], -200, ["1^-2 25^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 7], -200, ["1^-2 25^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 50], -200, ["1^2 25^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 4, 9], -200, ["1^2 25^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 13], -200, ["1^2 25^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 4, 2, 5], -200, ["1^2 25^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 2, 26], -204, ["1^-2 3^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[3, 0, 2, 3, 0, 6], -204, ["1^-2 3^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 0, 17], -204, ["1^-2 17^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 4, 11], -204, ["1^-2 17^1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 0, 9], -204, ["1^-2 17^1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 0, 5], -204, ["1^-2 17^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 51], -204, ["1^2 3^1", "1^2 17^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 13], -204, ["1^2 3^1", "1^2 17^-1", "2^-3_5"]*], \
[*[4, 2, 4, 4, 4, 5], -204, ["1^2 3^1", "1^2 17^-1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 6, 10], -204, ["1^-2 17^1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 17], -204, ["1^-2 17^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 14], -208, ["1^2 13^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 13], -208, ["1^2 13^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 5, 4, 6], -208, ["1^2 13^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 52], -208, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 13], -208, ["2^-2_6 8^1_1"]*], \
[*[2, 2, 0, 5, 2, 6], -208, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 7], -208, ["1^-2 13^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 26], -208, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 3, 2, 9], -208, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 2, 3, 2, 11], -208, ["2^-2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 7], -208, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 7, 4, 8], -208, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 0, 4, 2, 5], -208, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 53], -212, ["1^2 53^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 9], -212, ["1^2 53^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 2, 6], -212, ["1^2 53^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 27], -212, ["1^-2 53^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 18], -212, ["1^-2 53^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 2, 11], -212, ["1^-2 53^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 7], -212, ["1^-2 53^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 5], -212, ["1^-2 53^1", "2^-3_3"]*], \
[*[2, 0, 0, 3, 0, 9], -216, ["1^1 3^-1 9^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 9], -216, ["1^-1 3^1 9^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 18], -216, ["1^-1 3^-1 9^1", "[2^-2 4^1]_5"]*], \
[*[2, 2, 0, 5, 0, 6], -216, ["1^1 3^1 9^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 27], -216, ["1^-2 27^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 5, 2, 11], -216, ["1^-2 27^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 7], -216, ["1^-2 27^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 4, 4, 6], -216, ["1^-2 27^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 54], -216, ["1^2 27^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 7, 6, 9], -216, ["1^2 27^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 5, 4, 7], -216, ["1^2 27^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 55], -220, ["1^2 5^-1", "1^2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 14], -220, ["1^2 5^-1", "1^2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 5, 0, 11], -220, ["1^2 5^-1", "1^2 11^-1", "2^3_1"]*], \
[*[2, 2, 0, 5, 4, 7], -220, ["1^2 5^-1", "1^2 11^-1", "2^3_1"]*], \
[*[3, 2, 0, 4, 0, 5], -220, ["1^2 5^-1", "1^2 11^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 2, 10], -220, ["1^-2 11^1", "2^3_5"]*], \
[*[2, 0, 2, 5, 0, 6], -220, ["1^-2 11^1", "2^3_5"]*], \
[*[2, 2, 2, 2, 2, 19], -220, ["1^-2 5^1", "1^2 11^-1", "2^3_5"]*], \
[*[2, 2, 0, 3, 0, 11], -220, ["1^-2 5^1", "1^2 11^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 28], -220, ["1^-2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 2, 8], -220, ["1^-2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 8], -220, ["1^-2 11^1", "2^3_1"]*], \
[*[2, 2, 2, 4, 4, 9], -220, ["1^-2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 4, 10], -224, ["1^-2 7^-1", "[2^1 4^1 8^1]_5"]*], \
[*[3, 0, 2, 4, 0, 5], -224, ["1^-2 7^-1", "[2^1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 5, 4, 12], -224, ["2^-2_6 16^-1_3"]*], \
[*[1, 0, 0, 3, 2, 19], -224, ["2^-2_4 16^-1_5"]*], \
[*[4, 4, 2, 4, 2, 5], -224, ["2^-2_4 16^-1_5"]*], \
[*[3, 0, 2, 4, 4, 6], -224, ["2^2_6 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 28], -224, ["1^2 7^1", "[2^1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 4, 0, 14], -224, ["1^2 7^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 4, 0, 7], -224, ["1^2 7^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 2, 2, 2, 15], -224, ["2^-2_2 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 7], -224, ["2^-2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 15], -224, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 7, 0, 8], -224, ["2^2_0 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 8], -224, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 1, 0, 56], -224, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 8, 8, 9], -224, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 3, 0, 19], -228, ["1^2 3^-1", "1^-2 19^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 4, 7], -228, ["1^2 3^-1", "1^-2 19^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 5], -228, ["1^2 3^-1", "1^-2 19^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 57], -228, ["1^2 19^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 10], -228, ["1^2 19^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 29], -228, ["1^-2 3^1", "1^-2 19^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 19], -228, ["1^-2 3^1", "1^-2 19^-1", "2^3_3"]*], \
[*[3, 2, 2, 5, 4, 5], -228, ["1^-2 3^1", "1^-2 19^-1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 11], -228, ["1^2 19^1", "2^3_7"]*], \
[*[2, 2, 2, 3, 2, 12], -228, ["1^2 19^1", "2^3_7"]*], \
[*[3, 0, 2, 3, 2, 7], -228, ["1^2 19^1", "2^3_7"]*], \
[*[3, 2, 2, 4, -2, 6], -228, ["1^2 19^1", "2^3_7"]*], \
[*[1, 0, 0, 2, 0, 29], -232, ["1^-2 29^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 2, 6], -232, ["1^-2 29^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 5, 4, 5], -232, ["1^-2 29^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 58], -232, ["1^2 29^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 15], -232, ["1^2 29^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 2, 10], -232, ["1^2 29^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 3, 2, 12], -232, ["1^2 29^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 5, 2, 7], -232, ["1^2 29^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 59], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 20], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 15], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 2, 12], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 4, 9], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 2, 9], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[4, 2, 4, 4, 2, 5], -236, ["1^2 59^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 30], -236, ["1^-2 59^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 2, 10], -236, ["1^-2 59^1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 6, 7], -236, ["1^-2 59^1", "2^-3_1"]*], \
[*[1, 0, 0, 8, 4, 8], -240, ["1^-2 3^-1", "1^-2 5^-1", "2^1_1 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 5], -240, ["1^-2 3^-1", "1^-2 5^-1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 30], -240, ["[2^1 4^2]_1"]*], \
[*[3, 0, 0, 4, 4, 6], -240, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 3, 0, 20], -240, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 8], -240, ["2^2_0 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 5], -240, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 5, 0, 12], -240, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 9], -240, ["2^2_2 8^1_7"]*], \
[*[2, 0, 0, 3, 0, 10], -240, ["1^2 5^1", "[2^1 4^2]_5"]*], \
[*[3, 2, 2, 5, -2, 5], -240, ["1^2 5^1", "[2^1 4^2]_5"]*], \
[*[2, 2, 0, 3, 0, 12], -240, ["2^2_6 8^1_7"]*], \
[*[3, 0, 2, 3, 0, 7], -240, ["2^2_6 8^1_7"]*], \
[*[2, 0, 0, 5, 0, 6], -240, ["1^2 3^1", "1^-2 5^-1", "[2^1 4^2]_5"]*], \
[*[2, 0, 2, 6, 6, 7], -240, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 16], -240, ["1^2 5^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 6, 0, 10], -240, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 15], -240, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 4, 0, 15], -240, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 4, 2, 5], -240, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 60], -240, ["2^2_2 8^1_7"]*], \
[*[4, 4, 4, 5, 4, 5], -240, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 61], -244, ["1^2 61^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 4, 13], -244, ["1^2 61^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 21], -244, ["1^2 61^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 2, 7], -244, ["1^2 61^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 31], -244, ["1^-2 61^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 6, 10], -244, ["1^-2 61^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 11], -244, ["1^-2 61^1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 2, 9], -244, ["1^-2 61^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 8], -244, ["1^-2 61^1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 2, 6], -244, ["1^-2 61^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 21], -248, ["1^-2 31^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 4, 11], -248, ["1^-2 31^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 4, 0, 6], -248, ["1^-2 31^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 62], -248, ["1^2 31^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 31], -248, ["1^2 31^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 2, 9], -248, ["1^2 31^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 13], -248, ["1^2 31^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 4, 7], -248, ["1^2 31^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 2, 0, 21], -252, ["1^1 3^-2", "1^-2 7^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 0, 11], -252, ["1^1 3^-2", "1^-2 7^-1", "2^3_5"]*], \
[*[2, 2, 2, 5, 4, 8], -252, ["1^2 7^1", "2^3_1"]*], \
[*[3, 0, 0, 5, 4, 5], -252, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 21], -252, ["1^-1 3^2", "1^-2 7^-1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 12], -252, ["1^-1 3^2", "1^-2 7^-1", "2^3_1"]*], \
[*[3, 0, 0, 3, 0, 7], -252, ["1^2 7^1", "2^3_5"]*], \
[*[2, 0, 2, 5, 2, 7], -252, ["1^2 9^-1", "1^-2 7^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 63], -252, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 16], -252, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 0, 9], -252, ["1^2 7^1", "2^3_1"]*], \
[*[2, 2, 0, 4, 0, 9], -252, ["1^2 7^1", "2^3_1"]*], \
[*[2, 2, 0, 3, 2, 13], -252, ["1^-2 9^1", "1^-2 7^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, -4, 6], -252, ["1^-2 9^1", "1^-2 7^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 32], -252, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 8], -252, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 9], -252, ["1^2 7^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 0, 7], -252, ["1^2 7^1", "2^3_1"]*], \
[*[3, 2, 0, 4, 2, 6], -252, ["1^2 7^1", "2^3_1"]*], \
[*[4, 4, 4, 5, 2, 5], -256, ["2^-1_5 16^-2_2"]*], \
[*[3, 2, 0, 3, 0, 8], -256, ["2^-1_3 16^-2_4"]*], \
[*[1, 0, 0, 8, 0, 8], -256, ["2^1_1 16^2_2"]*], \
[*[1, 0, 0, 4, 0, 16], -256, ["2^1_1 8^1_1 32^1_1"]*], \
[*[4, 0, 4, 4, 0, 5], -256, ["2^1_1 8^1_1 32^1_1"]*], \
[*[2, 0, 0, 3, 2, 11], -256, ["[2^-1 4^1]_4 64^-1_3"]*], \
[*[1, 0, 0, 8, 8, 10], -256, ["[2^-1 4^1]_2 64^-1_5"]*], \
[*[3, 2, 2, 3, -2, 9], -256, ["[2^-1 4^1]_2 64^-1_5"]*], \
[*[1, 0, 0, 2, 0, 32], -256, ["[2^1 4^1]_2 64^1_1"]*], \
[*[2, 0, 0, 4, 4, 9], -256, ["[2^1 4^1]_2 64^1_1"]*], \
[*[3, 2, 2, 5, 2, 5], -256, ["[2^1 4^1]_4 64^1_7"]*], \
[*[1, 0, 0, 5, 2, 13], -256, ["2^-2_6 128^-1_5"]*], \
[*[4, 4, 0, 5, 4, 5], -256, ["2^-2_6 128^-1_5"]*], \
[*[1, 0, 0, 1, 0, 64], -256, ["2^2_2 128^1_1"]*], \
[*[1, 0, 0, 4, 4, 17], -256, ["2^2_2 128^1_1"]*], \
[*[2, 0, 2, 2, 2, 17], -256, ["2^2_2 128^1_1"]*], \
[*[2, 2, 0, 5, 4, 8], -256, ["2^2_2 128^1_1"]*], \
[*[1, 0, 0, 2, 2, 33], -260, ["1^-2 5^-1", "1^-2 13^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 0, 13], -260, ["1^-2 5^-1", "1^-2 13^-1", "2^3_3"]*], \
[*[1, 0, 0, 3, 2, 22], -260, ["1^2 13^1", "2^3_7"]*], \
[*[2, 0, 2, 5, 0, 7], -260, ["1^2 13^1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 6], -260, ["1^2 13^1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 11], -260, ["1^2 5^1", "1^-2 13^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 0, 13], -260, ["1^2 5^1", "1^-2 13^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, 4, 7], -260, ["1^2 5^1", "1^-2 13^-1", "2^3_7"]*], \
[*[4, 2, 2, 4, -2, 5], -260, ["1^2 5^1", "1^-2 13^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 65], -260, ["1^2 13^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 8, 9], -260, ["1^2 13^1", "2^3_3"]*], \
[*[3, 2, 2, 5, 0, 5], -260, ["1^2 13^1", "2^3_3"]*], \
[*[1, 0, 0, 7, 4, 10], -264, ["1^2 3^-1", "1^-2 11^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 0, 11], -264, ["1^2 3^-1", "1^-2 11^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 66], -264, ["1^2 11^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 22], -264, ["1^2 11^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 17], -264, ["1^2 11^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 33], -264, ["1^-2 3^1", "1^-2 11^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 0, 11], -264, ["1^-2 3^1", "1^-2 11^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 9], -264, ["1^-2 3^1", "1^-2 11^-1", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 4, 0, 6], -264, ["1^-2 3^1", "1^-2 11^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 5, 4, 14], -264, ["1^2 11^1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 6, 7], -264, ["1^2 11^1", "[2^2 4^1]_7"]*], \
[*[3, 0, 2, 3, 2, 8], -264, ["1^2 11^1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 67], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 17], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 12], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 4, 8], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[2, 2, 2, 5, 2, 8], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[3, 2, 0, 5, 2, 5], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 5], -268, ["1^2 67^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 34], -268, ["1^-2 67^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 23], -268, ["1^-2 67^1", "2^-3_1"]*], \
[*[2, 2, 2, 3, 2, 14], -268, ["1^-2 67^1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 4, 7], -268, ["1^-2 67^1", "2^-3_1"]*], \
[*[3, 0, 2, 4, 4, 7], -272, ["1^-2 17^-1", "2^1_7 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 7], -272, ["1^-2 17^-1", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 6, 4, 12], -272, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 5, 2, 7], -272, ["[2^1 4^2]_7"]*], \
[*[2, 2, 0, 3, 2, 14], -272, ["2^2_6 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 6], -272, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 3, 2, 23], -272, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 7, 6, 11], -272, ["2^2_0 8^1_7"]*], \
[*[3, 2, 2, 4, -2, 7], -272, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 34], -272, ["1^2 17^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 4, 4, 18], -272, ["1^2 17^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 17], -272, ["1^2 17^1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 9], -272, ["1^2 17^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 68], -272, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 17], -272, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 8, 4, 9], -272, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 9], -272, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 5, 2, 14], -276, ["1^-2 3^-1", "1^-2 23^-1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 4, 7], -276, ["1^-2 3^-1", "1^-2 23^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 35], -276, ["1^2 23^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 0, 23], -276, ["1^2 23^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 12], -276, ["1^2 23^1", "2^-3_3"]*], \
[*[3, 0, 2, 3, 0, 8], -276, ["1^2 23^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 9], -276, ["1^2 23^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 6], -276, ["1^2 23^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 2, 10], -276, ["1^2 3^1", "1^-2 23^-1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 4, 11], -276, ["1^2 3^1", "1^-2 23^-1", "2^-3_3"]*], \
[*[4, 2, 2, 4, 2, 5], -276, ["1^2 3^1", "1^-2 23^-1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 69], -276, ["1^2 23^1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 6, 13], -276, ["1^2 23^1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 23], -276, ["1^2 23^1", "2^-3_7"]*], \
[*[1, 0, 0, 1, 0, 70], -280, ["1^2 5^-1", "1^2 7^-1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 5, 2, 8], -280, ["1^2 5^-1", "1^2 7^-1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 0, 5, 0, 5], -280, ["1^2 5^-1", "1^2 7^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 5, 0, 14], -280, ["1^-2 7^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 2, 12], -280, ["1^-2 7^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 0, 7], -280, ["1^-2 7^1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 2, 5, -4, 5], -280, ["1^-2 7^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 35], -280, ["1^-2 5^1", "1^2 7^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 9], -280, ["1^-2 5^1", "1^2 7^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 7, 0, 10], -280, ["1^-2 7^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 3, 0, 14], -280, ["1^-2 7^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 7], -280, ["1^-2 7^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 6, 2, 7], -284, ["1^-2 71^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 4, 6], -284, ["1^-2 71^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 71], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 36], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 24], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 18], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 4, 15], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 12], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 9], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 10], -284, ["1^2 71^1", "2^3_1"]*], \
[*[4, 2, 2, 4, 0, 5], -284, ["1^2 71^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 0, 12], -288, ["1^-1 3^-2", "[2^1 4^1 8^1]_3"]*], \
[*[3, 0, 0, 4, 0, 6], -288, ["1^-1 3^-2", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 3, 0, 24], -288, ["2^-2_4 16^-1_3"]*], \
[*[4, 4, 4, 4, 2, 7], -288, ["2^-2_4 16^-1_3"]*], \
[*[3, 0, 0, 4, 4, 7], -288, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 9, 6, 9], -288, ["2^2_2 16^1_1"]*], \
[*[2, 0, 0, 3, 0, 12], -288, ["1^1 3^2", "[2^1 4^1 8^1]_7"]*], \
[*[5, 4, 4, 5, -2, 5], -288, ["2^-2_6 16^-1_5"]*], \
[*[3, 0, 0, 3, 0, 8], -288, ["2^2_6 16^1_1"]*], \
[*[3, 0, 0, 5, 2, 5], -288, ["2^2_0 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 36], -288, ["1^-2 9^-1", "[2^1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 4, 0, 9], -288, ["1^-2 9^-1", "[2^1 4^1 8^1]_3"]*], \
[*[3, 2, 0, 5, 4, 6], -288, ["1^-2 9^-1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 8, 8, 11], -288, ["2^-2_4 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 9], -288, ["2^-2_4 16^-1_3"]*], \
[*[3, 2, 2, 4, 2, 7], -288, ["2^-2_4 16^-1_3"]*], \
[*[2, 2, 2, 3, 2, 15], -288, ["2^-2_2 16^-1_5"]*], \
[*[3, 2, 2, 3, -2, 10], -288, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 8, 0, 9], -288, ["2^2_2 16^1_1"]*], \
[*[2, 2, 2, 5, 4, 9], -288, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 4, 0, 18], -288, ["1^2 9^1", "[2^1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 5, 4, 8], -288, ["1^2 9^1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 4, 4, 19], -288, ["2^-2_4 16^-1_3"]*], \
[*[4, 0, 2, 4, 2, 5], -288, ["2^-2_4 16^-1_3"]*], \
[*[2, 0, 2, 2, 2, 19], -288, ["2^-2_2 16^-1_5"]*], \
[*[2, 2, 2, 7, 6, 7], -288, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 1, 0, 72], -288, ["2^2_2 16^1_1"]*], \
[*[2, 2, 0, 5, 0, 8], -288, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 7, 4, 11], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 2, 15], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 2, 11], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 2, 8], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[2, 2, 0, 7, 6, 7], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, 0, 7], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[3, 0, 2, 5, 4, 6], -292, ["1^-2 73^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 73], -292, ["1^2 73^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 37], -292, ["1^2 73^1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 25], -292, ["1^2 73^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 13], -292, ["1^2 73^1", "2^3_3"]*], \
[*[2, 2, 0, 5, 4, 9], -292, ["1^2 73^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 0, 37], -296, ["1^-2 37^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 5, 2, 15], -296, ["1^-2 37^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 6, 4, 13], -296, ["1^-2 37^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 2, 5, -2, 6], -296, ["1^-2 37^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 74], -296, ["1^2 37^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 25], -296, ["1^2 37^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 9, 8, 10], -296, ["1^2 37^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 19], -296, ["1^2 37^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 0, 4, 2, 7], -296, ["1^2 37^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 10, 10, 10], -300, ["1^2 3^-1", "1^-1 5^-2", "2^-3_1"]*], \
[*[2, 0, 2, 5, 0, 8], -300, ["1^1 5^2", "2^-3_5"]*], \
[*[3, 0, 0, 5, 0, 5], -300, ["1^1 5^2", "2^-3_5"]*], \
[*[1, 0, 0, 3, 0, 25], -300, ["1^-2 25^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 6, 12], -300, ["1^-2 25^-1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 2, 11], -300, ["1^-2 25^-1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 75], -300, ["1^2 25^1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 19], -300, ["1^2 25^1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 0, 13], -300, ["1^2 25^1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 5], -300, ["1^2 25^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 0, 15], -300, ["1^-2 3^1", "1^-1 5^-2", "2^-3_5"]*], \
[*[4, 2, 0, 4, 0, 5], -300, ["1^-2 3^1", "1^-1 5^-2", "2^-3_5"]*], \
[*[2, 2, 0, 3, 0, 15], -300, ["1^1 5^2", "2^-3_1"]*], \
[*[1, 0, 0, 2, 2, 38], -300, ["1^-2 25^-1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 25], -300, ["1^-2 25^-1", "2^-3_1"]*], \
[*[3, 2, 2, 6, 6, 6], -300, ["1^-2 25^-1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 6, 14], -300, ["1^2 25^1", "2^-3_1"]*], \
[*[2, 2, 0, 6, 2, 7], -300, ["1^2 25^1", "2^-3_1"]*], \
[*[3, 0, 2, 3, 2, 9], -300, ["1^2 25^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 20], -304, ["1^2 19^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 0, 5, 2, 5], -304, ["1^2 19^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 19], -304, ["[2^-1 4^2]_5"]*], \
[*[2, 0, 0, 3, 2, 13], -304, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 4, 5, 4, 6], -304, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 4, 0, 19], -304, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 7, 2, 11], -304, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 2, 4, 4, 8], -304, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 2, 4, 0, 5], -304, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 76], -304, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 5, 4, 16], -304, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 2, 5, 2, 9], -304, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 38], -304, ["1^-2 19^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 8, 4, 10], -304, ["1^-2 19^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 6, 4, 7], -304, ["1^-2 19^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 4, 4, 11], -304, ["2^-2_2 8^1_7"]*], \
[*[2, 0, 2, 6, 2, 7], -304, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 10], -304, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 6, 2, 13], -308, ["1^-2 7^-1", "1^-2 11^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 4, 9], -308, ["1^-2 7^-1", "1^-2 11^-1", "2^-3_7"]*], \
[*[1, 0, 0, 3, 2, 26], -308, ["1^2 11^1", "2^-3_3"]*], \
[*[2, 2, 2, 3, 2, 16], -308, ["1^2 11^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 7], -308, ["1^2 11^1", "2^-3_3"]*], \
[*[3, 2, 2, 5, -4, 7], -308, ["1^2 11^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 2, 39], -308, ["1^2 7^1", "1^-2 11^-1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 0, 11], -308, ["1^2 7^1", "1^-2 11^-1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 0, 11], -308, ["1^2 7^1", "1^-2 11^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 10], -308, ["1^2 7^1", "1^-2 11^-1", "2^-3_3"]*], \
[*[3, 2, 0, 4, 0, 7], -308, ["1^2 7^1", "1^-2 11^-1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 77], -308, ["1^2 11^1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 4, 9], -308, ["1^2 11^1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 0, 7], -308, ["1^2 11^1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 0, 39], -312, ["1^-2 3^-1", "1^-2 13^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 0, 13], -312, ["1^-2 3^-1", "1^-2 13^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 16], -312, ["1^-2 3^-1", "1^-2 13^-1", "[2^2 4^1]_1"]*], \
[*[3, 0, 0, 5, 4, 6], -312, ["1^-2 3^-1", "1^-2 13^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 26], -312, ["1^2 13^1", "[2^2 4^1]_5"]*], \
[*[3, 0, 2, 3, 0, 9], -312, ["1^2 13^1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 5, 2, 6], -312, ["1^2 13^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 13], -312, ["1^2 3^1", "1^-2 13^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 2, 5, 4, 5], -312, ["1^2 3^1", "1^-2 13^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 78], -312, ["1^2 13^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 2, 8], -312, ["1^2 13^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 7], -312, ["1^2 13^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 27], -316, ["1^-2 79^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 14], -316, ["1^-2 79^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 0, 6], -316, ["1^-2 79^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 79], -316, ["1^2 79^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 40], -316, ["1^2 79^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 20], -316, ["1^2 79^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 2, 16], -316, ["1^2 79^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 10], -316, ["1^2 79^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 11], -316, ["1^2 79^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 2, 9], -316, ["1^2 79^1", "2^3_1"]*], \
[*[3, 2, 2, 4, -2, 8], -316, ["1^2 79^1", "2^3_1"]*], \
[*[4, 2, 0, 5, 4, 5], -316, ["1^2 79^1", "2^3_1"]*], \
[*[4, 0, 4, 4, 4, 7], -320, ["1^2 5^-1", "2^1_7 8^-2_II"]*], \
[*[1, 0, 0, 4, 0, 20], -320, ["2^-1_5 8^2_2"]*], \
[*[4, 0, 0, 4, 0, 5], -320, ["2^-1_5 8^2_2"]*], \
[*[2, 0, 0, 5, 0, 8], -320, ["[2^-1 4^1]_6 16^1_1"]*], \
[*[4, 4, 0, 5, 4, 6], -320, ["[2^-1 4^1]_6 16^1_1"]*], \
[*[1, 0, 0, 6, 4, 14], -320, ["[2^-1 4^1]_0 16^1_7"]*], \
[*[2, 0, 0, 7, 6, 7], -320, ["[2^-1 4^1]_0 16^1_7"]*], \
[*[1, 0, 0, 1, 0, 80], -320, ["2^2_2 32^-1_5"]*], \
[*[1, 0, 0, 9, 2, 9], -320, ["2^2_2 32^-1_5"]*], \
[*[2, 0, 2, 2, 2, 21], -320, ["2^2_2 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 5], -320, ["2^2_2 32^-1_5"]*], \
[*[1, 0, 0, 4, 4, 21], -320, ["2^-2_6 32^1_1"]*], \
[*[1, 0, 0, 5, 0, 16], -320, ["2^-2_6 32^1_1"]*], \
[*[4, 4, 4, 5, 2, 6], -320, ["2^-2_6 32^1_1"]*], \
[*[3, 0, 2, 4, 0, 7], -320, ["1^-2 5^1", "2^-1_3 8^2_0"]*], \
[*[3, 2, 2, 3, -2, 11], -320, ["2^-1_3 8^2_II"]*], \
[*[1, 0, 0, 8, 8, 12], -320, ["2^-1_5 8^2_6"]*], \
[*[1, 0, 0, 2, 0, 40], -320, ["[2^-1 4^1]_2 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 10], -320, ["[2^-1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 4, 4, 11], -320, ["[2^-1 4^1]_4 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 10], -320, ["[2^-1 4^1]_4 16^1_7"]*], \
[*[1, 0, 0, 7, 4, 12], -320, ["2^2_0 32^-1_3"]*], \
[*[3, 0, 2, 4, 4, 8], -320, ["2^2_0 32^-1_3"]*], \
[*[3, 2, 2, 6, -4, 6], -320, ["2^2_6 32^-1_5"]*], \
[*[2, 2, 0, 3, 0, 16], -320, ["2^-2_2 32^1_1"]*], \
[*[2, 2, 2, 7, 4, 7], -320, ["2^-2_2 32^1_1"]*], \
[*[1, 0, 0, 3, 2, 27], -320, ["2^-2_4 32^1_7"]*], \
[*[4, 4, 2, 4, 2, 7], -320, ["2^-2_4 32^1_7"]*], \
[*[2, 2, 0, 5, 0, 9], -324, ["1^1 9^-2", "2^3_3"]*], \
[*[1, 0, 0, 9, 0, 9], -324, ["1^-1 9^2", "2^3_3"]*], \
[*[1, 0, 0, 3, 0, 27], -324, ["1^-1 3^-1 27^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 7], -324, ["1^-1 3^-1 27^-1", "2^3_7"]*], \
[*[2, 2, 0, 2, 0, 27], -324, ["1^1 3^1 27^-1", "2^3_3"]*], \
[*[5, 4, 4, 5, 4, 5], -324, ["1^1 3^1 27^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 14], -324, ["1^1 3^-1 27^1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 15], -324, ["1^-1 3^1 27^1", "2^3_7"]*], \
[*[4, 2, 4, 4, 4, 7], -324, ["1^-1 3^1 27^1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 81], -324, ["1^2 81^-1", "2^3_3"]*], \
[*[1, 0, 0, 9, 6, 10], -324, ["1^2 81^-1", "2^3_3"]*], \
[*[2, 2, 2, 5, 4, 10], -324, ["1^2 81^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 41], -324, ["1^-2 81^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 17], -324, ["1^-2 81^1", "2^3_3"]*], \
[*[2, 2, 2, 6, 6, 9], -324, ["1^-2 81^1", "2^3_3"]*], \
[*[3, 2, 0, 5, 2, 6], -324, ["1^-2 81^1", "2^3_3"]*], \
[*[1, 0, 0, 7, 6, 13], -328, ["1^-2 41^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 2, 14], -328, ["1^-2 41^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 7], -328, ["1^-2 41^-1", "[2^2 4^1]_7"]*], \
[*[3, 0, 2, 5, 2, 6], -328, ["1^-2 41^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 82], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 41], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 21], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 3, 2, 17], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 11], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 4, 9], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 5, 4, 10], -328, ["1^2 41^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 83], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 28], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 21], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 2, 12], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 8, 11], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 4, 13], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 2, 9], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 2, 8], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 6], -332, ["1^2 83^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 42], -332, ["1^-2 83^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 2, 14], -332, ["1^-2 83^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 2, 17], -332, ["1^-2 83^1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 4, 7], -332, ["1^-2 83^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 22], -336, ["1^2 3^-1", "1^2 7^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 21], -336, ["1^2 3^-1", "1^2 7^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 84], -336, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 21], -336, ["2^-2_6 8^1_1"]*], \
[*[3, 0, 0, 4, 4, 8], -336, ["1^-2 7^1", "2^-1_3 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 7], -336, ["1^-2 7^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 10, 8, 10], -336, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 3, 0, 14], -336, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 2, 7, 2, 7], -336, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 7], -336, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 3, 0, 28], -336, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 7, 0, 12], -336, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 2, 5, -2, 5], -336, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 11], -336, ["1^-2 3^1", "1^2 7^-1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 42], -336, ["[2^-1 4^2]_3"]*], \
[*[3, 2, 0, 5, 0, 6], -336, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 2, 4, 0, 11], -336, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 2, 3, 2, 10], -336, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 8, 4, 11], -336, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 4, 0, 8], -336, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 6, 0, 14], -336, ["1^-2 7^1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 6, 0, 7], -336, ["1^-2 7^1", "[2^-1 4^2]_7"]*], \
[*[4, 0, 4, 5, 4, 6], -336, ["1^-2 7^1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 5, 2, 17], -336, ["2^-2_6 8^1_1"]*], \
[*[2, 0, 2, 6, 6, 9], -336, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 0, 5, 4, 5], -336, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 2, 2, 43], -340, ["1^-2 5^-1", "1^2 17^-1", "2^-3_3"]*], \
[*[2, 2, 2, 7, 6, 8], -340, ["1^-2 5^-1", "1^2 17^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 11], -340, ["1^-2 5^-1", "1^2 17^-1", "2^-3_3"]*], \
[*[3, 0, 2, 5, 0, 6], -340, ["1^-2 5^-1", "1^2 17^-1", "2^-3_3"]*], \
[*[1, 0, 0, 5, 0, 17], -340, ["1^-2 17^1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 29], -340, ["1^-2 17^1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 0, 9], -340, ["1^-2 17^1", "2^-3_7"]*], \
[*[1, 0, 0, 1, 0, 85], -340, ["1^2 5^1", "1^2 17^-1", "2^-3_7"]*], \
[*[2, 2, 2, 5, 2, 10], -340, ["1^2 5^1", "1^2 17^-1", "2^-3_7"]*], \
[*[5, 4, 4, 5, 0, 5], -340, ["1^2 5^1", "1^2 17^-1", "2^-3_7"]*], \
[*[1, 0, 0, 10, 10, 11], -340, ["1^-2 17^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 15], -340, ["1^-2 17^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 0, 17], -340, ["1^-2 17^1", "2^-3_3"]*], \
[*[3, 2, 0, 4, 2, 8], -340, ["1^-2 17^1", "2^-3_3"]*], \
[*[3, 2, 2, 5, 4, 7], -340, ["1^-2 17^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 0, 43], -344, ["1^-2 43^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 3, 2, 29], -344, ["1^-2 43^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 5, 4, 18], -344, ["1^-2 43^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 11], -344, ["1^-2 43^-1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 4, 5, 4, 6], -344, ["1^-2 43^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 86], -344, ["1^2 43^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 6, 4, 15], -344, ["1^2 43^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 9, 4, 10], -344, ["1^2 43^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 7, 6, 8], -344, ["1^2 43^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 0, 5, 4, 7], -344, ["1^2 43^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 44], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 29], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 11], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 12], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[2, 0, 2, 7, 6, 8], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[3, 2, 2, 4, 4, 9], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[3, 0, 0, 5, 2, 6], -348, ["1^-2 3^-1", "1^-2 29^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 0, 15], -348, ["1^2 29^1", "2^3_5"]*], \
[*[2, 2, 2, 3, 2, 18], -348, ["1^2 29^1", "2^3_5"]*], \
[*[3, 0, 2, 3, 0, 10], -348, ["1^2 29^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 29], -348, ["1^2 3^1", "1^-2 29^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 4, 10], -348, ["1^2 3^1", "1^-2 29^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 87], -348, ["1^2 29^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 22], -348, ["1^2 29^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 16], -348, ["1^2 29^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 4, 13], -348, ["1^2 29^1", "2^3_1"]*], \
[*[2, 2, 2, 4, 2, 13], -348, ["1^2 29^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 44], -352, ["1^-2 11^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 3, 2, 15], -352, ["1^-2 11^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 4, 0, 11], -352, ["1^-2 11^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 5, 2, 9], -352, ["1^-2 11^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 2, 0, 3, 0, 11], -352, ["2^2_6 16^-1_3"]*], \
[*[3, 2, 2, 6, 4, 6], -352, ["2^2_6 16^-1_3"]*], \
[*[1, 0, 0, 8, 0, 11], -352, ["2^-2_4 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 12], -352, ["2^-2_4 16^1_1"]*], \
[*[3, 2, 0, 4, 0, 8], -352, ["2^-2_4 16^1_1"]*], \
[*[4, 2, 2, 5, 2, 5], -352, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 8, 8, 13], -352, ["2^-2_6 16^1_7"]*], \
[*[5, 4, 4, 5, 2, 5], -352, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 4, 0, 22], -352, ["1^2 11^1", "[2^-1 4^1 8^1]_1"]*], \
[*[3, 2, 2, 5, -2, 7], -352, ["1^2 11^1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 1, 0, 88], -352, ["2^2_2 16^-1_3"]*], \
[*[2, 2, 0, 5, 2, 10], -352, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 23], -352, ["2^2_0 16^-1_5"]*], \
[*[3, 0, 2, 5, 4, 7], -352, ["2^2_0 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 23], -352, ["2^-2_2 16^1_7"]*], \
[*[2, 2, 0, 3, 2, 18], -352, ["2^-2_2 16^1_7"]*], \
[*[1, 0, 0, 3, 2, 30], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 15], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[1, 0, 0, 7, 6, 14], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[2, 2, 0, 4, 2, 13], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[2, 2, 0, 7, 2, 7], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 8], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[4, 2, 4, 4, 2, 7], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[4, 2, 2, 5, -4, 6], -356, ["1^-2 89^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 89], -356, ["1^2 89^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 45], -356, ["1^2 89^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 18], -356, ["1^2 89^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 2, 10], -356, ["1^2 89^1", "2^3_3"]*], \
[*[2, 2, 2, 6, 4, 9], -356, ["1^2 89^1", "2^3_3"]*], \
[*[2, 0, 0, 6, 6, 9], -360, ["1^1 3^-2", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 0, 5, 0, 6], -360, ["1^1 3^-2", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 3, 0, 15], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 5, 4, 11], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 30], -360, ["1^-1 3^2", "1^-2 5^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 6, 0, 15], -360, ["1^2 5^1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 0, 3, 0, 10], -360, ["1^2 5^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 7, 2, 13], -360, ["1^2 9^-1", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 0, 9], -360, ["1^2 9^-1", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 90], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 9, 0, 10], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 23], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 5, 0, 5], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 45], -360, ["1^-2 9^1", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 5, 0, 18], -360, ["1^-2 9^1", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 6, 4, 6], -360, ["1^-2 9^1", "1^-2 5^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 9, 6, 11], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 3, 0, 18], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 5, 0, 10], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 4, 7], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 2, 4, -2, 9], -360, ["1^2 5^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 2, 46], -364, ["1^2 7^-1", "1^-2 13^-1", "2^-3_1"]*], \
[*[2, 2, 0, 6, 4, 9], -364, ["1^2 7^-1", "1^-2 13^-1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 91], -364, ["1^2 13^1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 23], -364, ["1^2 13^1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 4, 11], -364, ["1^2 13^1", "2^-3_5"]*], \
[*[3, 2, 2, 5, -4, 8], -364, ["1^2 13^1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 6], -364, ["1^2 13^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 4, 19], -364, ["1^-2 7^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 0, 13], -364, ["1^-2 7^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 16], -364, ["1^-2 7^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 0, 13], -364, ["1^-2 7^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[4, 2, 0, 5, 2, 5], -364, ["1^-2 7^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[5, 4, 2, 5, -2, 5], -364, ["1^-2 7^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[1, 0, 0, 10, 6, 10], -364, ["1^2 13^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 31], -364, ["1^2 13^1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 0, 7], -364, ["1^2 13^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, -2, 6], -364, ["1^2 13^1", "2^-3_1"]*], \
[*[2, 0, 0, 5, 4, 10], -368, ["1^-2 23^-1", "[2^1 4^2]_5"]*], \
[*[3, 2, 2, 5, 2, 7], -368, ["1^-2 23^-1", "[2^1 4^2]_5"]*], \
[*[2, 2, 2, 3, 2, 19], -368, ["2^2_6 8^1_7"]*], \
[*[3, 2, 2, 6, 6, 7], -368, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 24], -368, ["1^2 23^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 8, 4, 12], -368, ["1^2 23^1", "2^1_1 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 9], -368, ["1^2 23^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 46], -368, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 6, 4, 16], -368, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 23], -368, ["[2^1 4^2]_1"]*], \
[*[3, 0, 2, 4, 4, 9], -368, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 3, 2, 31], -368, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 23], -368, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 12], -368, ["2^2_0 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 8], -368, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 4, 2, 7], -368, ["2^2_0 8^1_1"]*], \
[*[4, 4, 4, 5, 4, 7], -368, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 92], -368, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 9, 8, 12], -368, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 13], -368, ["2^2_2 8^1_7"]*], \
[*[4, 4, 0, 5, 2, 6], -368, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 93], -372, ["1^2 3^-1", "1^2 31^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 2, 10], -372, ["1^2 3^-1", "1^2 31^-1", "2^-3_7"]*], \
[*[1, 0, 0, 3, 0, 31], -372, ["1^-2 31^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 16], -372, ["1^-2 31^1", "2^-3_3"]*], \
[*[2, 2, 2, 7, 4, 8], -372, ["1^-2 31^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 8], -372, ["1^-2 31^1", "2^-3_3"]*], \
[*[3, 0, 0, 5, 4, 7], -372, ["1^-2 31^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 2, 47], -372, ["1^-2 3^1", "1^2 31^-1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 2, 19], -372, ["1^-2 3^1", "1^2 31^-1", "2^-3_3"]*], \
[*[3, 0, 2, 3, 2, 11], -372, ["1^-2 3^1", "1^2 31^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 12], -372, ["1^-2 3^1", "1^2 31^-1", "2^-3_3"]*], \
[*[3, 2, 2, 5, 0, 7], -372, ["1^-2 3^1", "1^2 31^-1", "2^-3_3"]*], \
[*[3, 0, 2, 6, 6, 7], -372, ["1^-2 3^1", "1^2 31^-1", "2^-3_3"]*], \
[*[1, 0, 0, 6, 6, 17], -372, ["1^-2 31^1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 31], -372, ["1^-2 31^1", "2^-3_7"]*], \
[*[2, 2, 2, 6, 2, 9], -372, ["1^-2 31^1", "2^-3_7"]*], \
[*[5, 4, 4, 5, -2, 6], -372, ["1^-2 31^1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 2, 19], -376, ["1^-2 47^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 10, 8, 11], -376, ["1^-2 47^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 4, 2, 9], -376, ["1^-2 47^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 4, 5, 2, 6], -376, ["1^-2 47^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 94], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 47], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 4, 14], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 2, 16], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 5, 2, 11], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 9], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 6, 8], -376, ["1^2 47^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 95], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 24], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 5, 0, 19], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 16], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 9, 4, 11], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[3, 2, 2, 4, 0, 9], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[4, 2, 0, 5, 0, 5], -380, ["1^2 5^-1", "1^2 19^-1", "2^3_1"]*], \
[*[2, 0, 2, 5, 0, 10], -380, ["1^-2 19^1", "2^3_5"]*], \
[*[3, 2, 0, 5, 2, 7], -380, ["1^-2 19^1", "2^3_5"]*], \
[*[2, 2, 0, 3, 0, 19], -380, ["1^-2 5^1", "1^2 19^-1", "2^3_5"]*], \
[*[3, 2, 2, 6, 2, 6], -380, ["1^-2 5^1", "1^2 19^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 48], -380, ["1^-2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 32], -380, ["1^-2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 12], -380, ["1^-2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 13], -380, ["1^-2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 10, 12], -380, ["1^-2 19^1", "2^3_1"]*], \
[*[4, 2, 2, 4, -2, 7], -380, ["1^-2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 0, 12], -384, ["1^-2 3^-1", "2^-1_5 [8^1 16^1]_0"]*], \
[*[4, 0, 0, 5, 2, 5], -384, ["1^-2 3^-1", "2^-1_5 [8^1 16^1]_0"]*], \
[*[3, 2, 0, 3, 0, 12], -384, ["2^-1_3 [8^1 16^1]_2"]*], \
[*[3, 0, 0, 4, 0, 8], -384, ["2^-1_3 [8^1 16^1]_2"]*], \
[*[1, 0, 0, 2, 0, 48], -384, ["[2^1 4^1]_2 32^-1_3"]*], \
[*[3, 0, 0, 6, 4, 6], -384, ["[2^1 4^1]_2 32^-1_3"]*], \
[*[1, 0, 0, 8, 8, 14], -384, ["[2^1 4^1]_0 32^-1_5"]*], \
[*[2, 0, 0, 7, 2, 7], -384, ["[2^1 4^1]_0 32^-1_5"]*], \
[*[2, 0, 0, 3, 0, 16], -384, ["[2^-1 4^1]_4 32^1_1"]*], \
[*[3, 2, 2, 3, -2, 13], -384, ["[2^-1 4^1]_4 32^1_1"]*], \
[*[2, 0, 0, 4, 4, 13], -384, ["[2^-1 4^1]_6 32^1_7"]*], \
[*[5, 2, 4, 5, -4, 6], -384, ["[2^-1 4^1]_6 32^1_7"]*], \
[*[3, 0, 2, 3, 0, 11], -384, ["2^2_6 64^-1_3"]*], \
[*[3, 2, 2, 6, 0, 6], -384, ["2^2_6 64^-1_3"]*], \
[*[1, 0, 0, 3, 0, 32], -384, ["2^-2_4 64^1_1"]*], \
[*[1, 0, 0, 11, 10, 11], -384, ["2^-2_4 64^1_1"]*], \
[*[3, 0, 0, 4, 4, 9], -384, ["2^-2_4 64^1_1"]*], \
[*[3, 2, 0, 4, 2, 9], -384, ["2^-2_4 64^1_1"]*], \
[*[4, 4, 4, 4, 2, 9], -384, ["2^-2_4 64^1_1"]*], \
[*[1, 0, 0, 5, 4, 20], -384, ["2^-2_6 64^1_7"]*], \
[*[4, 0, 4, 5, 2, 6], -384, ["2^-2_6 64^1_7"]*], \
[*[1, 0, 0, 4, 0, 24], -384, ["1^2 3^1", "2^-1_5 [8^1 16^1]_4"]*], \
[*[4, 0, 4, 4, 0, 7], -384, ["2^-1_3 [8^1 16^1]_6"]*], \
[*[4, 4, 4, 5, 2, 7], -384, ["[2^1 4^1]_6 32^-1_3"]*], \
[*[4, 4, 0, 5, 0, 6], -384, ["[2^1 4^1]_4 32^-1_5"]*], \
[*[1, 0, 0, 6, 0, 16], -384, ["[2^-1 4^1]_0 32^1_1"]*], \
[*[1, 0, 0, 10, 4, 10], -384, ["[2^-1 4^1]_2 32^1_7"]*], \
[*[1, 0, 0, 1, 0, 96], -384, ["2^2_2 64^-1_3"]*], \
[*[1, 0, 0, 4, 4, 25], -384, ["2^2_2 64^-1_3"]*], \
[*[2, 0, 2, 2, 2, 25], -384, ["2^2_2 64^-1_3"]*], \
[*[1, 0, 0, 7, 6, 15], -384, ["2^2_0 64^-1_5"]*], \
[*[4, 4, 0, 5, 4, 7], -384, ["2^2_0 64^-1_5"]*], \
[*[2, 2, 0, 7, 4, 8], -384, ["2^-2_2 64^1_7"]*], \
[*[1, 0, 0, 7, 2, 14], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[2, 2, 2, 3, 2, 20], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 4, 15], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 4, 11], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[2, 0, 2, 7, 4, 8], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[2, 2, 2, 7, 2, 8], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[3, 0, 2, 5, 2, 7], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, -4, 7], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[4, 2, 2, 5, 4, 6], -388, ["1^-2 97^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 97], -388, ["1^2 97^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 49], -388, ["1^2 97^1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 33], -388, ["1^2 97^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 17], -388, ["1^2 97^1", "2^3_3"]*], \
[*[2, 2, 0, 5, 2, 11], -388, ["1^2 97^1", "2^3_3"]*], \
[*[2, 2, 0, 6, 2, 9], -388, ["1^2 97^1", "2^3_3"]*], \
[*[3, 2, 0, 5, 0, 7], -392, ["1^-1 7^-2", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 7, 0, 14], -392, ["1^1 7^2", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 7, 0, 7], -392, ["1^1 7^2", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 3, 2, 33], -392, ["1^-2 49^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 4, 17], -392, ["1^-2 49^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 3, 2, 20], -392, ["1^-2 49^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 2, 10], -392, ["1^-2 49^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 7, 6, 9], -392, ["1^-2 49^-1", "[2^2 4^1]_3"]*], \
[*[4, 2, 0, 5, 4, 6], -392, ["1^-2 49^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 98], -392, ["1^2 49^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 49], -392, ["1^2 49^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 9, 2, 11], -392, ["1^2 49^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 25], -392, ["1^2 49^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 13], -392, ["1^2 49^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 4, 4, 10], -392, ["1^2 49^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 33], -396, ["1^-1 3^-2", "1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 6, 12], -396, ["1^-1 3^-2", "1^2 11^-1", "2^-3_5"]*], \
[*[4, 2, 2, 4, 2, 7], -396, ["1^-1 3^-2", "1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 6, 18], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[3, 0, 0, 6, 6, 7], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 33], -396, ["1^1 3^2", "1^2 11^-1", "2^-3_1"]*], \
[*[3, 0, 0, 3, 0, 11], -396, ["1^1 3^2", "1^2 11^-1", "2^-3_1"]*], \
[*[2, 0, 2, 3, 0, 17], -396, ["1^-2 11^1", "2^-3_5"]*], \
[*[5, 4, 2, 5, 2, 5], -396, ["1^-2 11^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 2, 20], -396, ["1^-2 9^-1", "1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 0, 11], -396, ["1^-2 9^-1", "1^2 11^-1", "2^-3_5"]*], \
[*[2, 2, 2, 5, 4, 12], -396, ["1^-2 9^-1", "1^2 11^-1", "2^-3_5"]*], \
[*[3, 2, 0, 4, 0, 9], -396, ["1^-2 9^-1", "1^2 11^-1", "2^-3_5"]*], \
[*[3, 2, 2, 5, 4, 8], -396, ["1^-2 9^-1", "1^2 11^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 4, 6], -396, ["1^-2 9^-1", "1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 50], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[2, 2, 0, 6, 0, 9], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[3, 2, 0, 6, 2, 6], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 99], -396, ["1^2 9^1", "1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 25], -396, ["1^2 9^1", "1^2 11^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 0, 11], -396, ["1^2 9^1", "1^2 11^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 7], -396, ["1^2 9^1", "1^2 11^-1", "2^-3_5"]*], \
[*[1, 0, 0, 10, 2, 10], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 6, 9], -396, ["1^-2 11^1", "2^-3_1"]*], \
[*[3, 2, 2, 7, -6, 7], -400, ["1^1 5^-2", "2^1_7 4^2_II"]*], \
[*[2, 0, 0, 5, 0, 10], -400, ["[2^1 4^2]_7"]*], \
[*[2, 2, 0, 3, 0, 20], -400, ["2^2_6 8^1_1"]*], \
[*[3, 0, 2, 5, 0, 7], -400, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 10, 0, 10], -400, ["1^-1 5^2", "[2^1 4^2]_3"]*], \
[*[4, 0, 4, 5, 0, 6], -400, ["1^-1 5^2", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 5, 0, 20], -400, ["2^2_2 8^1_1"]*], \
[*[4, 0, 0, 5, 0, 5], -400, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 4, 26], -400, ["1^2 25^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 25], -400, ["1^2 25^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 3, 2, 17], -400, ["1^2 25^-1", "[2^1 4^2]_3"]*], \
[*[3, 2, 0, 5, 4, 8], -400, ["1^2 25^-1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 100], -400, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 25], -400, ["2^2_2 8^1_1"]*], \
[*[2, 2, 0, 5, 4, 12], -400, ["2^2_2 8^1_1"]*], \
[*[5, 4, 2, 5, 0, 5], -400, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 2, 0, 50], -400, ["1^-2 25^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 6, 4, 9], -400, ["1^-2 25^1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 13], -400, ["1^-2 25^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 8, 4, 13], -400, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 13], -400, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 6, 2, 9], -400, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 101], -404, ["1^2 101^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 4, 21], -404, ["1^2 101^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 17], -404, ["1^2 101^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 8, 13], -404, ["1^2 101^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 6, 9], -404, ["1^2 101^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 51], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 34], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 4, 15], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 6, 11], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 2, 15], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 13], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 9], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[3, 2, 2, 4, -2, 10], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[4, 2, 2, 4, 0, 7], -404, ["1^-2 101^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 102], -408, ["1^2 3^-1", "1^2 17^-1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 7, 2, 8], -408, ["1^2 3^-1", "1^2 17^-1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 0, 5, 2, 7], -408, ["1^2 3^-1", "1^2 17^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 34], -408, ["1^-2 17^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 0, 17], -408, ["1^-2 17^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 4, 11], -408, ["1^-2 17^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 51], -408, ["1^-2 3^1", "1^2 17^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 13], -408, ["1^-2 3^1", "1^2 17^-1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 2, 3, 2, 12], -408, ["1^-2 3^1", "1^2 17^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 0, 6, 0, 6], -408, ["1^-2 3^1", "1^2 17^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 4, 5, 4, 6], -408, ["1^-2 3^1", "1^2 17^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 17], -408, ["1^-2 17^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 21], -408, ["1^-2 17^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 9], -408, ["1^-2 17^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 5, -2, 8], -408, ["1^-2 17^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 35], -412, ["1^-2 103^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 18], -412, ["1^-2 103^-1", "2^3_5"]*], \
[*[2, 2, 0, 3, 2, 21], -412, ["1^-2 103^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 2, 11], -412, ["1^-2 103^-1", "2^3_5"]*], \
[*[2, 2, 2, 6, 6, 11], -412, ["1^-2 103^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 103], -412, ["1^2 103^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 52], -412, ["1^2 103^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 26], -412, ["1^2 103^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 6, 16], -412, ["1^2 103^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 13], -412, ["1^2 103^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 14], -412, ["1^2 103^1", "2^3_1"]*], \
[*[2, 2, 0, 4, 2, 15], -412, ["1^2 103^1", "2^3_1"]*], \
[*[2, 2, 2, 5, 2, 12], -412, ["1^2 103^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 2, 8], -412, ["1^2 103^1", "2^3_1"]*], \
[*[2, 2, 2, 8, 8, 9], -412, ["1^2 103^1", "2^3_1"]*], \
[*[3, 0, 2, 5, 4, 8], -412, ["1^2 103^1", "2^3_1"]*], \
[*[4, 2, 2, 5, -2, 6], -412, ["1^2 103^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 52], -416, ["1^-2 13^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 6, 4, 18], -416, ["1^-2 13^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 4, 0, 13], -416, ["1^-2 13^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[4, 0, 0, 5, 4, 6], -416, ["1^-2 13^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 7, 2, 15], -416, ["2^2_0 16^-1_3"]*], \
[*[1, 0, 0, 8, 8, 15], -416, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 13], -416, ["2^2_0 16^-1_3"]*], \
[*[4, 0, 4, 5, 4, 7], -416, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 2, 3, -2, 14], -416, ["2^2_6 16^-1_5"]*], \
[*[4, 4, 4, 6, 6, 7], -416, ["2^2_6 16^-1_5"]*], \
[*[1, 0, 0, 5, 2, 21], -416, ["2^-2_6 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 13], -416, ["2^-2_6 16^1_1"]*], \
[*[1, 0, 0, 4, 0, 26], -416, ["1^2 13^1", "[2^-1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 10, 8, 12], -416, ["1^2 13^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 7, 4, 8], -416, ["1^2 13^1", "[2^-1 4^1 8^1]_3"]*], \
[*[3, 0, 2, 4, 0, 9], -416, ["1^2 13^1", "[2^-1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 1, 0, 104], -416, ["2^2_2 16^-1_5"]*], \
[*[1, 0, 0, 9, 4, 12], -416, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 8, 8, 9], -416, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 27], -416, ["2^-2_2 16^1_1"]*], \
[*[2, 2, 0, 7, 0, 8], -416, ["2^-2_2 16^1_1"]*], \
[*[3, 0, 2, 4, 4, 10], -416, ["2^-2_2 16^1_1"]*], \
[*[1, 0, 0, 3, 2, 35], -416, ["2^-2_4 16^1_7"]*], \
[*[1, 0, 0, 4, 4, 27], -416, ["2^-2_4 16^1_7"]*], \
[*[4, 0, 2, 4, 2, 7], -416, ["2^-2_4 16^1_7"]*], \
[*[4, 4, 2, 4, 2, 9], -416, ["2^-2_4 16^1_7"]*], \
[*[1, 0, 0, 5, 0, 21], -420, ["1^-2 3^-1", "1^2 5^-1", "1^-2 7^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 18], -420, ["1^-2 3^-1", "1^2 5^-1", "1^-2 7^-1", "2^3_3"]*], \
[*[3, 2, 2, 5, -4, 9], -420, ["1^-2 3^-1", "1^2 5^-1", "1^-2 7^-1", "2^3_3"]*], \
[*[1, 0, 0, 11, 8, 11], -420, ["1^2 7^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 0, 8], -420, ["1^2 7^1", "2^3_7"]*], \
[*[3, 0, 2, 3, 0, 12], -420, ["1^2 7^1", "2^3_7"]*], \
[*[3, 2, 2, 4, 2, 10], -420, ["1^2 7^1", "2^3_7"]*], \
[*[3, 0, 0, 5, 0, 7], -420, ["1^2 7^1", "2^3_7"]*], \
[*[1, 0, 0, 3, 0, 35], -420, ["1^-2 5^1", "1^-2 7^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 0, 21], -420, ["1^-2 5^1", "1^-2 7^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 9], -420, ["1^-2 5^1", "1^-2 7^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, 4, 7], -420, ["1^-2 5^1", "1^-2 7^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 53], -420, ["1^2 7^1", "2^3_3"]*], \
[*[3, 0, 0, 6, 2, 6], -420, ["1^2 7^1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 19], -420, ["1^2 3^1", "1^2 5^-1", "1^-2 7^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 0, 11], -420, ["1^2 3^1", "1^2 5^-1", "1^-2 7^-1", "2^3_7"]*], \
[*[4, 2, 4, 5, 4, 7], -420, ["1^2 3^1", "1^2 5^-1", "1^-2 7^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 105], -420, ["1^2 7^1", "2^3_3"]*], \
[*[5, 4, 0, 5, 0, 5], -420, ["1^2 7^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 10, 13], -420, ["1^-2 5^1", "1^-2 7^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 35], -420, ["1^-2 5^1", "1^-2 7^-1", "2^3_3"]*], \
[*[1, 0, 0, 7, 0, 15], -420, ["1^2 7^1", "2^3_7"]*], \
[*[2, 2, 0, 4, 0, 15], -420, ["1^2 7^1", "2^3_7"]*], \
[*[4, 2, 0, 4, 0, 7], -420, ["1^2 7^1", "2^3_7"]*], \
[*[1, 0, 0, 2, 0, 53], -424, ["1^-2 53^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 5, 4, 22], -424, ["1^-2 53^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 9], -424, ["1^-2 53^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 2, 5, 2, 8], -424, ["1^-2 53^-1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 4, 5, 0, 6], -424, ["1^-2 53^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 106], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 10, 4, 11], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 27], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 2, 18], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 5, 2, 12], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 7, 4, 9], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 2, 4, 0, 10], -424, ["1^2 53^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 107], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 36], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 27], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 2, 12], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 10, 12], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 4, 12], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[3, 2, 0, 4, 2, 10], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[3, 2, 2, 5, 0, 8], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[4, 2, 2, 5, 2, 6], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 7], -428, ["1^2 107^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 54], -428, ["1^-2 107^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 2, 18], -428, ["1^-2 107^1", "2^-3_1"]*], \
[*[2, 2, 2, 3, 2, 22], -428, ["1^-2 107^1", "2^-3_1"]*], \
[*[3, 2, 0, 6, 4, 7], -428, ["1^-2 107^1", "2^-3_1"]*], \
[*[1, 0, 0, 12, 12, 12], -432, ["1^-1 3^-1 9^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 9], -432, ["1^-1 3^-1 9^-1", "2^-1_5 4^2_II"]*], \
[*[3, 0, 0, 4, 4, 10], -432, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 3, 0, 36], -432, ["2^-2_4 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 9], -432, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 9, 0, 12], -432, ["2^-2_6 8^1_7"]*], \
[*[2, 0, 0, 6, 0, 9], -432, ["1^1 3^1 9^-1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 6, 6, 11], -432, ["2^-2_2 8^1_7"]*], \
[*[5, 2, 2, 5, -2, 5], -432, ["1^1 3^-1 9^1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 3, 0, 18], -432, ["[2^-1 4^2]_5"]*], \
[*[3, 0, 0, 5, 4, 8], -432, ["2^-2_4 8^1_1"]*], \
[*[2, 2, 0, 5, 0, 12], -432, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 6, 0, 18], -432, ["1^-1 3^1 9^1", "[2^-1 4^2]_1"]*], \
[*[4, 0, 4, 6, 6, 7], -432, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 28], -432, ["1^2 27^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 4, 5, 4, 8], -432, ["1^2 27^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 27], -432, ["[2^-1 4^2]_5"]*], \
[*[2, 0, 0, 5, 2, 11], -432, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 0, 5, 2, 7], -432, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 4, 0, 27], -432, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 7, 4, 16], -432, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 2, 4, 0, 7], -432, ["2^-2_4 8^1_1"]*], \
[*[4, 2, 2, 5, -4, 7], -432, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 108], -432, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 9, 6, 13], -432, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 2, 5, 4, 13], -432, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 54], -432, ["1^-2 27^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 8, 4, 14], -432, ["1^-2 27^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 7, 6, 9], -432, ["1^-2 27^1", "[2^-1 4^2]_1"]*], \
[*[3, 0, 2, 6, 4, 7], -432, ["1^-2 27^1", "[2^-1 4^2]_1"]*], \
[*[2, 2, 0, 3, 2, 22], -432, ["2^-2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 15], -432, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 14], -432, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 6, -2, 7], -432, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 109], -436, ["1^2 109^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 2, 22], -436, ["1^2 109^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 37], -436, ["1^2 109^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 4, 13], -436, ["1^2 109^-1", "2^-3_7"]*], \
[*[5, 4, 4, 5, 2, 6], -436, ["1^2 109^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 55], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 2, 11], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 19], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 4, 9], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 14], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 4, 11], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[3, 2, 0, 5, 2, 8], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, 6, 8], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[4, 2, 2, 5, 0, 6], -436, ["1^-2 109^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 0, 55], -440, ["1^-2 5^-1", "1^-2 11^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 6, 17], -440, ["1^-2 5^-1", "1^-2 11^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 0, 11], -440, ["1^-2 5^-1", "1^-2 11^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 7, 2, 9], -440, ["1^-2 5^-1", "1^-2 11^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 3, 2, 37], -440, ["1^2 11^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 5, 0, 22], -440, ["1^2 11^1", "[2^2 4^1]_5"]*], \
[*[4, 4, 2, 6, 6, 7], -440, ["1^2 11^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 4, 19], -440, ["1^2 5^1", "1^-2 11^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 10, 0, 11], -440, ["1^2 5^1", "1^-2 11^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 4, 0, 10], -440, ["1^2 5^1", "1^-2 11^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 0, 5, 2, 6], -440, ["1^2 5^1", "1^-2 11^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 110], -440, ["1^2 11^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 9, 8, 14], -440, ["1^2 11^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 3, 0, 22], -440, ["1^2 11^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 2, 8], -440, ["1^2 11^1", "[2^2 4^1]_1"]*], \
[*[5, 0, 4, 5, 4, 6], -440, ["1^2 11^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 111], -444, ["1^2 3^-1", "1^2 37^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 37], -444, ["1^2 3^-1", "1^2 37^-1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 28], -444, ["1^2 3^-1", "1^2 37^-1", "2^3_1"]*], \
[*[1, 0, 0, 7, 2, 16], -444, ["1^2 3^-1", "1^2 37^-1", "2^3_1"]*], \
[*[1, 0, 0, 10, 6, 12], -444, ["1^2 3^-1", "1^2 37^-1", "2^3_1"]*], \
[*[2, 2, 2, 4, 4, 17], -444, ["1^2 3^-1", "1^2 37^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 0, 19], -444, ["1^-2 37^1", "2^3_5"]*], \
[*[2, 2, 2, 7, 6, 10], -444, ["1^-2 37^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 37], -444, ["1^-2 3^1", "1^2 37^-1", "2^3_5"]*], \
[*[2, 2, 2, 6, 4, 11], -444, ["1^-2 3^1", "1^2 37^-1", "2^3_5"]*], \
[*[3, 0, 2, 3, 2, 13], -444, ["1^-2 3^1", "1^2 37^-1", "2^3_5"]*], \
[*[5, 4, 4, 6, 6, 6], -444, ["1^-2 3^1", "1^2 37^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 56], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 4, 23], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 20], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 14], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 15], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 4, 9], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[3, 0, 2, 6, 6, 8], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[4, 2, 4, 4, 4, 9], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 2, 6], -444, ["1^-2 37^1", "2^3_1"]*], \
[*[5, 2, 2, 5, 2, 5], -448, ["1^-2 7^-1", "2^-1_5 8^-2_II"]*], \
[*[3, 2, 2, 7, 6, 7], -448, ["2^1_7 8^2_6"]*], \
[*[2, 0, 0, 3, 2, 19], -448, ["[2^1 4^1]_4 16^1_1"]*], \
[*[3, 2, 0, 5, 0, 8], -448, ["[2^1 4^1]_4 16^1_1"]*], \
[*[2, 0, 0, 5, 4, 12], -448, ["[2^1 4^1]_6 16^1_7"]*], \
[*[5, 2, 4, 5, 4, 6], -448, ["[2^1 4^1]_6 16^1_7"]*], \
[*[2, 2, 2, 3, 2, 23], -448, ["2^-2_2 32^-1_3"]*], \
[*[2, 2, 0, 7, 6, 10], -448, ["2^-2_2 32^-1_3"]*], \
[*[3, 2, 2, 6, 2, 7], -448, ["2^2_6 32^1_7"]*], \
[*[1, 0, 0, 4, 0, 28], -448, ["1^2 7^1", "2^1_1 8^2_0"]*], \
[*[4, 4, 0, 5, 4, 8], -448, ["1^2 7^1", "2^1_1 8^2_0"]*], \
[*[1, 0, 0, 8, 8, 16], -448, ["2^1_1 8^2_II"]*], \
[*[4, 0, 4, 4, 4, 9], -448, ["2^1_1 8^2_II"]*], \
[*[3, 2, 2, 3, -2, 15], -448, ["2^1_7 8^2_2"]*], \
[*[4, 0, 0, 4, 0, 7], -448, ["2^1_7 8^2_2"]*], \
[*[1, 0, 0, 8, 0, 14], -448, ["[2^1 4^1]_0 16^1_1"]*], \
[*[2, 0, 0, 4, 4, 15], -448, ["[2^1 4^1]_0 16^1_1"]*], \
[*[2, 0, 0, 7, 0, 8], -448, ["[2^1 4^1]_0 16^1_1"]*], \
[*[1, 0, 0, 2, 0, 56], -448, ["[2^1 4^1]_2 16^1_7"]*], \
[*[2, 0, 0, 8, 8, 9], -448, ["[2^1 4^1]_2 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 14], -448, ["[2^1 4^1]_2 16^1_7"]*], \
[*[1, 0, 0, 4, 4, 29], -448, ["2^-2_6 32^-1_3"]*], \
[*[5, 4, 2, 5, -2, 6], -448, ["2^-2_6 32^-1_3"]*], \
[*[1, 0, 0, 11, 6, 11], -448, ["2^-2_4 32^-1_5"]*], \
[*[3, 2, 2, 4, -2, 11], -448, ["2^-2_4 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 7], -448, ["2^-2_4 32^-1_5"]*], \
[*[1, 0, 0, 7, 0, 16], -448, ["2^2_0 32^1_1"]*], \
[*[3, 0, 2, 5, 2, 8], -448, ["2^2_0 32^1_1"]*], \
[*[4, 4, 4, 5, 2, 8], -448, ["2^2_0 32^1_1"]*], \
[*[1, 0, 0, 1, 0, 112], -448, ["2^2_2 32^1_7"]*], \
[*[2, 0, 2, 2, 2, 29], -448, ["2^2_2 32^1_7"]*], \
[*[2, 2, 2, 5, 2, 13], -448, ["2^2_2 32^1_7"]*], \
[*[1, 0, 0, 3, 2, 38], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 19], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 2, 23], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 2, 12], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 10], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, 0, 7], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[3, 2, 0, 7, 6, 7], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[4, 2, 4, 5, 2, 7], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[4, 2, 4, 6, 6, 7], -452, ["1^-2 113^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 113], -452, ["1^2 113^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 57], -452, ["1^2 113^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 4, 13], -452, ["1^2 113^1", "2^3_3"]*], \
[*[2, 2, 0, 6, 4, 11], -452, ["1^2 113^1", "2^3_3"]*], \
[*[3, 2, 2, 5, 4, 9], -452, ["1^2 113^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 23], -456, ["1^-2 3^-1", "1^2 19^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 0, 19], -456, ["1^-2 3^-1", "1^2 19^-1", "[2^2 4^1]_7"]*], \
[*[3, 0, 2, 3, 0, 13], -456, ["1^-2 3^-1", "1^2 19^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 6, -4, 8], -456, ["1^-2 3^-1", "1^2 19^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 57], -456, ["1^-2 19^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 38], -456, ["1^-2 19^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 15], -456, ["1^-2 19^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 5, 4, 9], -456, ["1^-2 19^1", "[2^2 4^1]_3"]*], \
[*[3, 0, 0, 6, 4, 7], -456, ["1^-2 19^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 114], -456, ["1^2 3^1", "1^2 19^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 0, 19], -456, ["1^2 3^1", "1^2 19^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 29], -456, ["1^2 3^1", "1^2 19^-1", "[2^2 4^1]_3"]*], \
[*[4, 2, 0, 5, 0, 6], -456, ["1^2 3^1", "1^2 19^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 10, 8, 13], -456, ["1^-2 19^1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 6, 11], -456, ["1^-2 19^1", "[2^2 4^1]_7"]*], \
[*[5, 4, 4, 5, -2, 7], -456, ["1^-2 19^1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 2, 58], -460, ["1^-2 5^-1", "1^2 23^-1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 39], -460, ["1^-2 5^-1", "1^2 23^-1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 2, 9], -460, ["1^-2 5^-1", "1^2 23^-1", "2^-3_1"]*], \
[*[1, 0, 0, 5, 0, 23], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 4, 17], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 2, 17], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 0, 12], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[2, 2, 2, 8, 6, 9], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[3, 0, 2, 5, 0, 8], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 0, 6], -460, ["1^-2 23^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 115], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 29], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 20], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 2, 13], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 8], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[5, 2, 2, 5, 0, 5], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, -2, 6], -460, ["1^2 5^1", "1^2 23^-1", "2^-3_5"]*], \
[*[1, 0, 0, 10, 10, 14], -460, ["1^-2 23^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 0, 23], -460, ["1^-2 23^1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 2, 11], -460, ["1^-2 23^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 6, 10], -460, ["1^-2 23^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 30], -464, ["1^2 29^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 6, 4, 20], -464, ["1^2 29^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 29], -464, ["1^2 29^-1", "[2^-1 4^2]_7"]*], \
[*[4, 0, 4, 5, 2, 7], -464, ["1^2 29^-1", "[2^-1 4^2]_7"]*], \
[*[4, 4, 4, 6, 4, 7], -464, ["1^2 29^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 116], -464, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 29], -464, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 5, 4, 24], -464, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 9, 2, 13], -464, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 0, 5, 2, 6], -464, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 15], -464, ["1^-2 29^1", "2^-1_3 4^2_II"]*], \
[*[3, 0, 2, 4, 4, 11], -464, ["1^-2 29^1", "2^-1_3 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 11], -464, ["1^-2 29^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 58], -464, ["[2^-1 4^2]_3"]*], \
[*[1, 0, 0, 10, 4, 12], -464, ["[2^-1 4^2]_3"]*], \
[*[3, 2, 2, 5, -2, 9], -464, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 2, 4, 0, 15], -464, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 10], -464, ["2^-2_2 8^1_1"]*], \
[*[3, 2, 0, 6, 2, 7], -464, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 3, 2, 39], -464, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 8, 4, 15], -464, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 11, 8, 12], -464, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 4, 2, 11], -464, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 2, 5, 4, 7], -464, ["2^-2_4 8^1_7"]*], \
[*[2, 2, 0, 2, 0, 39], -468, ["1^1 3^-2", "1^2 13^-1", "2^-3_7"]*], \
[*[2, 2, 2, 5, 4, 14], -468, ["1^1 3^-2", "1^2 13^-1", "2^-3_7"]*], \
[*[2, 0, 2, 3, 0, 20], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[2, 2, 0, 8, 6, 9], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[3, 0, 0, 5, 2, 8], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[3, 0, 0, 6, 6, 8], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 0, 39], -468, ["1^-1 3^2", "1^2 13^-1", "2^-3_3"]*], \
[*[3, 0, 0, 3, 0, 13], -468, ["1^-1 3^2", "1^2 13^-1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 10], -468, ["1^-1 3^2", "1^2 13^-1", "2^-3_3"]*], \
[*[1, 0, 0, 6, 6, 21], -468, ["1^-2 13^1", "2^-3_7"]*], \
[*[1, 0, 0, 1, 0, 117], -468, ["1^2 9^-1", "1^2 13^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 0, 13], -468, ["1^2 9^-1", "1^2 13^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 4, 13], -468, ["1^2 9^-1", "1^2 13^-1", "2^-3_7"]*], \
[*[1, 0, 0, 7, 6, 18], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 2, 17], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 0, 9], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[4, 2, 0, 5, 4, 7], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[1, 0, 0, 9, 6, 14], -468, ["1^-2 9^1", "1^2 13^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 0, 13], -468, ["1^-2 9^1", "1^2 13^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 2, 9], -468, ["1^-2 9^1", "1^2 13^-1", "2^-3_7"]*], \
[*[5, 4, 2, 6, 6, 6], -468, ["1^-2 9^1", "1^2 13^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 59], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 4, 11], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[2, 2, 2, 3, 2, 24], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 15], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 0, 11], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[3, 0, 2, 6, 2, 7], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, -4, 7], -468, ["1^-2 13^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 0, 59], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 11, 10, 13], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 2, 20], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 15], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 2, 12], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 7, 4, 9], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 0, 4, 2, 11], -472, ["1^-2 59^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 118], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 7, 2, 17], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 24], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 5, 4, 14], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 11], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 6, 9], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 2, 5, 4, 9], -472, ["1^2 59^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 119], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 60], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 30], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 15], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 16], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[1, 0, 0, 9, 8, 15], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[4, 2, 4, 4, 2, 9], -476, ["1^2 7^-1", "1^2 17^-1", "2^3_1"]*], \
[*[2, 2, 0, 6, 2, 11], -476, ["1^-2 17^1", "2^3_5"]*], \
[*[3, 2, 2, 5, -4, 10], -476, ["1^-2 17^1", "2^3_5"]*], \
[*[2, 2, 2, 7, 4, 10], -476, ["1^-2 7^1", "1^2 17^-1", "2^3_5"]*], \
[*[3, 2, 0, 6, 0, 7], -476, ["1^-2 7^1", "1^2 17^-1", "2^3_5"]*], \
[*[5, 4, 4, 6, -2, 6], -476, ["1^-2 7^1", "1^2 17^-1", "2^3_5"]*], \
[*[1, 0, 0, 3, 2, 40], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 2, 24], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 20], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 0, 17], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 2, 12], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 10, 12], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[2, 2, 0, 4, 0, 17], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 0, 9], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 4, 7], -476, ["1^-2 17^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 0, 30], -480, ["1^2 3^-1", "1^2 5^-1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 3, 0, 20], -480, ["1^2 3^-1", "1^2 5^-1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 5, 0, 12], -480, ["1^2 3^-1", "1^2 5^-1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 2, 2, 2, 31], -480, ["2^-2_2 16^-1_3"]*], \
[*[3, 0, 0, 7, 6, 7], -480, ["2^-2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 31], -480, ["2^2_0 16^1_1"]*], \
[*[3, 0, 0, 5, 0, 8], -480, ["2^2_0 16^1_1"]*], \
[*[5, 2, 4, 5, -4, 7], -480, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 1, 0, 120], -480, ["2^2_2 16^1_7"]*], \
[*[5, 2, 0, 5, 0, 5], -480, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 10, 0, 12], -480, ["1^-2 5^1", "[2^1 4^1 8^1]_5"]*], \
[*[3, 0, 0, 4, 0, 10], -480, ["1^-2 5^1", "[2^1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 12, 12, 13], -480, ["2^-2_6 16^-1_3"]*], \
[*[1, 0, 0, 3, 0, 40], -480, ["2^-2_4 16^-1_5"]*], \
[*[4, 4, 4, 4, 2, 11], -480, ["2^-2_4 16^-1_5"]*], \
[*[3, 0, 0, 4, 4, 11], -480, ["2^2_6 16^1_7"]*], \
[*[1, 0, 0, 6, 0, 20], -480, ["1^-2 3^1", "1^2 5^-1", "[2^1 4^1 8^1]_5"]*], \
[*[3, 2, 2, 5, 2, 9], -480, ["1^-2 3^1", "1^2 5^-1", "[2^1 4^1 8^1]_5"]*], \
[*[4, 0, 0, 5, 0, 6], -480, ["1^-2 3^1", "1^2 5^-1", "[2^1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 5, 0, 24], -480, ["2^-2_6 16^-1_3"]*], \
[*[5, 4, 2, 5, 2, 6], -480, ["2^-2_6 16^-1_3"]*], \
[*[1, 0, 0, 11, 2, 11], -480, ["2^-2_4 16^-1_5"]*], \
[*[3, 2, 2, 4, 4, 12], -480, ["2^-2_4 16^-1_5"]*], \
[*[4, 0, 4, 5, 0, 7], -480, ["2^-2_4 16^-1_5"]*], \
[*[3, 0, 2, 3, 2, 14], -480, ["2^2_6 16^1_7"]*], \
[*[4, 4, 4, 6, 2, 7], -480, ["2^2_6 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 60], -480, ["1^-2 5^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 4, 0, 15], -480, ["1^-2 5^1", "[2^1 4^1 8^1]_1"]*], \
[*[3, 0, 2, 6, 0, 7], -480, ["1^-2 5^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 2, 0, 3, 0, 24], -480, ["2^-2_2 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 15], -480, ["2^-2_2 16^-1_3"]*], \
[*[1, 0, 0, 8, 0, 15], -480, ["2^2_0 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 16], -480, ["2^2_0 16^1_1"]*], \
[*[3, 2, 2, 7, -6, 8], -480, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 8, 8, 17], -480, ["2^2_2 16^1_7"]*], \
[*[2, 2, 2, 9, 8, 9], -480, ["2^2_2 16^1_7"]*], \
[*[2, 2, 0, 6, 0, 11], -484, ["1^1 11^-2", "2^3_3"]*], \
[*[1, 0, 0, 11, 0, 11], -484, ["1^-1 11^2", "2^3_7"]*], \
[*[3, 2, 0, 4, 0, 11], -484, ["1^-1 11^2", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 121], -484, ["1^2 121^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 25], -484, ["1^2 121^-1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 41], -484, ["1^2 121^-1", "2^3_3"]*], \
[*[2, 2, 2, 5, 2, 14], -484, ["1^2 121^-1", "2^3_3"]*], \
[*[3, 2, 2, 5, 0, 9], -484, ["1^2 121^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 61], -484, ["1^-2 121^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 6, 13], -484, ["1^-2 121^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 21], -484, ["1^-2 121^1", "2^3_3"]*], \
[*[2, 2, 0, 9, 8, 9], -484, ["1^-2 121^1", "2^3_3"]*], \
[*[5, 4, 2, 5, 0, 6], -484, ["1^-2 121^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 0, 61], -488, ["1^-2 61^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 6, 4, 21], -488, ["1^-2 61^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 7, 4, 18], -488, ["1^-2 61^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 4, 13], -488, ["1^-2 61^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 2, 6, 4, 8], -488, ["1^-2 61^-1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 2, 6, -4, 6], -488, ["1^-2 61^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 122], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 41], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 9, 4, 14], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 31], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 3, 2, 25], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 6, 10], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 7, 4, 10], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 5, -2, 7], -488, ["1^2 61^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 2, 62], -492, ["1^-2 3^-1", "1^2 41^-1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 2, 25], -492, ["1^-2 3^-1", "1^2 41^-1", "2^-3_1"]*], \
[*[3, 0, 2, 3, 0, 14], -492, ["1^-2 3^-1", "1^2 41^-1", "2^-3_1"]*], \
[*[3, 0, 0, 6, 2, 7], -492, ["1^-2 3^-1", "1^2 41^-1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 0, 41], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 6, 12], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 0, 21], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[2, 2, 2, 8, 4, 9], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[3, 2, 2, 4, -2, 12], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[3, 0, 0, 5, 4, 9], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[3, 2, 0, 5, 2, 9], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[5, 2, 4, 5, 2, 6], -492, ["1^-2 41^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 123], -492, ["1^2 3^1", "1^2 41^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 31], -492, ["1^2 3^1", "1^2 41^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 2, 13], -492, ["1^2 3^1", "1^2 41^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 8], -492, ["1^2 3^1", "1^2 41^-1", "2^-3_5"]*], \
[*[5, 4, 4, 5, 4, 7], -492, ["1^2 3^1", "1^2 41^-1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 6, 22], -492, ["1^-2 41^1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 41], -492, ["1^-2 41^1", "2^-3_1"]*], \
[*[2, 2, 2, 7, 2, 10], -492, ["1^-2 41^1", "2^-3_1"]*], \
[*[2, 0, 0, 3, 2, 21], -496, ["1^-2 31^-1", "[2^1 4^2]_5"]*], \
[*[2, 0, 0, 6, 4, 11], -496, ["1^-2 31^-1", "[2^1 4^2]_5"]*], \
[*[5, 2, 4, 5, 0, 6], -496, ["1^-2 31^-1", "[2^1 4^2]_5"]*], \
[*[2, 0, 2, 6, 2, 11], -496, ["2^2_6 8^1_7"]*], \
[*[2, 2, 2, 7, 6, 11], -496, ["2^2_6 8^1_7"]*], \
[*[3, 2, 0, 6, 4, 8], -496, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 32], -496, ["1^2 31^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 8, 4, 16], -496, ["1^2 31^1", "2^1_1 4^2_II"]*], \
[*[4, 0, 4, 5, 4, 8], -496, ["1^2 31^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 62], -496, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 10, 8, 14], -496, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 31], -496, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 7, 2, 9], -496, ["[2^1 4^2]_1"]*], \
[*[4, 4, 0, 6, 4, 7], -496, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 4, 0, 31], -496, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 7, 6, 19], -496, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 16], -496, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 4, 2, 9], -496, ["2^2_0 8^1_1"]*], \
[*[4, 0, 0, 5, 4, 7], -496, ["2^2_0 8^1_1"]*], \
[*[4, 2, 4, 5, 4, 8], -496, ["2^2_0 8^1_1"]*], \
[*[4, 4, 0, 5, 2, 8], -496, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 124], -496, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 5, 2, 25], -496, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 17], -496, ["2^2_2 8^1_7"]*], \
[*[2, 2, 0, 5, 2, 14], -496, ["2^2_2 8^1_7"]*], \
[*[4, 4, 4, 5, 4, 9], -496, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 5, 0, 25], -500, ["1^-1 5^-1 25^-1", "2^-3_7"]*], \
[*[2, 2, 0, 3, 0, 25], -500, ["1^1 5^1 25^-1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 4, 7], -500, ["1^1 5^1 25^-1", "2^-3_3"]*], \
[*[2, 0, 2, 5, 0, 13], -500, ["1^1 5^-1 25^1", "2^-3_7"]*], \
[*[1, 0, 0, 10, 10, 15], -500, ["1^-1 5^1 25^1", "2^-3_3"]*], \
[*[4, 2, 2, 4, -2, 9], -500, ["1^-1 5^1 25^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 125], -500, ["1^2 125^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 21], -500, ["1^2 125^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 2, 14], -500, ["1^2 125^-1", "2^-3_7"]*], \
[*[2, 2, 2, 6, 6, 13], -500, ["1^2 125^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 4, 10], -500, ["1^2 125^-1", "2^-3_7"]*], \
[*[5, 0, 4, 5, 2, 6], -500, ["1^2 125^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 63], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 42], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 2, 18], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 4, 19], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 6, 11], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 16], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 11], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, -2, 8], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[4, 2, 2, 6, 6, 7], -500, ["1^-2 125^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 0, 42], -504, ["1^-1 3^-2", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 21], -504, ["1^-1 3^-2", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[4, 0, 2, 6, 6, 7], -504, ["1^-1 3^-2", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 9, 6, 15], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[3, 0, 0, 6, 0, 7], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 0, 21], -504, ["1^1 3^2", "1^-2 7^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 11], -504, ["1^1 3^2", "1^-2 7^-1", "[2^2 4^1]_1"]*], \
[*[3, 0, 0, 3, 0, 14], -504, ["1^2 7^1", "[2^2 4^1]_5"]*], \
[*[5, 4, 0, 5, 0, 6], -504, ["1^2 7^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 5, 4, 26], -504, ["1^-2 9^-1", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 5, 0, 9], -504, ["1^-2 9^-1", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 6, 6, 9], -504, ["1^-2 9^-1", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[4, 4, 2, 6, 4, 7], -504, ["1^-2 9^-1", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 63], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 9, 0, 14], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 5, 4, 15], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 0, 9], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[3, 0, 2, 6, 4, 8], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 10, 4, 13], -504, ["1^2 9^1", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 2, 5, 2, 7], -504, ["1^2 9^1", "1^-2 7^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 126], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 0, 18], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 5, 0, 14], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 6, 9], -504, ["1^2 7^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 43], -508, ["1^-2 127^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 22], -508, ["1^-2 127^-1", "2^3_5"]*], \
[*[2, 2, 2, 3, 2, 26], -508, ["1^-2 127^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 4, 14], -508, ["1^-2 127^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 4, 10], -508, ["1^-2 127^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 127], -508, ["1^2 127^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 64], -508, ["1^2 127^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 32], -508, ["1^2 127^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 16], -508, ["1^2 127^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 17], -508, ["1^2 127^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 8, 13], -508, ["1^2 127^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 4, 15], -508, ["1^2 127^1", "2^3_1"]*], \
[*[2, 2, 0, 8, 4, 9], -508, ["1^2 127^1", "2^3_1"]*], \
[*[2, 2, 2, 8, 2, 9], -508, ["1^2 127^1", "2^3_1"]*], \
[*[3, 2, 2, 4, 2, 12], -508, ["1^2 127^1", "2^3_1"]*], \
[*[3, 0, 2, 5, 2, 9], -508, ["1^2 127^1", "2^3_1"]*], \
[*[4, 2, 2, 5, -4, 8], -508, ["1^2 127^1", "2^3_1"]*], \
[*[5, 4, 4, 5, 0, 7], -508, ["1^2 127^1", "2^3_1"]*], \
[*[4, 4, 0, 5, 0, 8], -512, ["2^-1_5 [16^-1 32^1]_2"]*], \
[*[3, 2, 0, 3, 0, 16], -512, ["2^-1_3 [16^-1 32^1]_4"]*], \
[*[1, 0, 0, 8, 0, 16], -512, ["2^1_1 [16^1 32^1]_2"]*], \
[*[4, 4, 4, 7, 6, 7], -512, ["2^1_7 [16^1 32^1]_4"]*], \
[*[3, 0, 2, 4, 0, 11], -512, ["2^-1_3 8^1_1 64^-1_3"]*], \
[*[1, 0, 0, 12, 8, 12], -512, ["2^-1_5 8^1_7 64^-1_3"]*], \
[*[4, 4, 4, 5, 2, 9], -512, ["2^-1_5 8^1_7 64^-1_3"]*], \
[*[3, 2, 2, 7, -2, 7], -512, ["2^-1_3 8^1_7 64^-1_5"]*], \
[*[1, 0, 0, 4, 0, 32], -512, ["2^1_1 8^1_1 64^1_1"]*], \
[*[4, 0, 4, 4, 0, 9], -512, ["2^1_1 8^1_1 64^1_1"]*], \
[*[1, 0, 0, 6, 4, 22], -512, ["[2^-1 4^1]_0 128^-1_3"]*], \
[*[4, 0, 4, 6, 4, 7], -512, ["[2^-1 4^1]_0 128^-1_3"]*], \
[*[2, 0, 0, 5, 2, 13], -512, ["[2^-1 4^1]_6 128^-1_5"]*], \
[*[5, 4, 4, 6, 4, 6], -512, ["[2^-1 4^1]_6 128^-1_5"]*], \
[*[1, 0, 0, 2, 0, 64], -512, ["[2^1 4^1]_2 128^1_1"]*], \
[*[1, 0, 0, 8, 8, 18], -512, ["[2^1 4^1]_2 128^1_1"]*], \
[*[2, 0, 0, 4, 4, 17], -512, ["[2^1 4^1]_2 128^1_1"]*], \
[*[3, 2, 2, 3, -2, 17], -512, ["[2^1 4^1]_2 128^1_1"]*], \
[*[3, 2, 0, 5, 4, 10], -512, ["[2^1 4^1]_4 128^1_7"]*], \
[*[1, 0, 0, 3, 2, 43], -512, ["2^-2_4 256^-1_3"]*], \
[*[1, 0, 0, 11, 4, 12], -512, ["2^-2_4 256^-1_3"]*], \
[*[3, 0, 2, 4, 4, 12], -512, ["2^-2_4 256^-1_3"]*], \
[*[3, 2, 2, 4, 0, 12], -512, ["2^-2_4 256^-1_3"]*], \
[*[4, 4, 2, 4, 2, 11], -512, ["2^-2_4 256^-1_3"]*], \
[*[4, 2, 2, 5, 0, 7], -512, ["2^-2_4 256^-1_3"]*], \
[*[2, 2, 0, 3, 2, 26], -512, ["2^-2_2 256^-1_5"]*], \
[*[2, 2, 0, 7, 2, 10], -512, ["2^-2_2 256^-1_5"]*], \
[*[3, 2, 0, 7, 4, 7], -512, ["2^-2_2 256^-1_5"]*], \
[*[1, 0, 0, 1, 0, 128], -512, ["2^2_2 256^1_1"]*], \
[*[1, 0, 0, 4, 4, 33], -512, ["2^2_2 256^1_1"]*], \
[*[1, 0, 0, 9, 8, 16], -512, ["2^2_2 256^1_1"]*], \
[*[2, 0, 2, 2, 2, 33], -512, ["2^2_2 256^1_1"]*], \
[*[2, 0, 2, 8, 4, 9], -512, ["2^2_2 256^1_1"]*], \
[*[4, 4, 0, 5, 4, 9], -512, ["2^2_2 256^1_1"]*], \
[*[1, 0, 0, 3, 0, 43], -516, ["1^2 3^-1", "1^-2 43^-1", "2^3_7"]*], \
[*[1, 0, 0, 7, 4, 19], -516, ["1^2 3^-1", "1^-2 43^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 2, 19], -516, ["1^2 3^-1", "1^-2 43^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 11], -516, ["1^2 3^-1", "1^-2 43^-1", "2^3_7"]*], \
[*[4, 2, 0, 5, 2, 7], -516, ["1^2 3^-1", "1^-2 43^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 129], -516, ["1^2 43^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 2, 13], -516, ["1^2 43^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 22], -516, ["1^2 43^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 65], -516, ["1^-2 3^1", "1^-2 43^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 26], -516, ["1^-2 3^1", "1^-2 43^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 43], -516, ["1^-2 3^1", "1^-2 43^-1", "2^3_3"]*], \
[*[3, 0, 2, 6, 6, 9], -516, ["1^-2 3^1", "1^-2 43^-1", "2^3_3"]*], \
[*[5, 2, 2, 6, 6, 6], -516, ["1^-2 3^1", "1^-2 43^-1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 23], -516, ["1^2 43^1", "2^3_7"]*], \
[*[1, 0, 0, 11, 10, 14], -516, ["1^2 43^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 6, 11], -516, ["1^2 43^1", "2^3_7"]*], \
[*[3, 0, 2, 3, 2, 15], -516, ["1^2 43^1", "2^3_7"]*], \
[*[3, 2, 0, 4, 2, 12], -516, ["1^2 43^1", "2^3_7"]*], \
[*[3, 2, 2, 6, 2, 8], -516, ["1^2 43^1", "2^3_7"]*], \
[*[4, 2, 2, 4, 2, 9], -516, ["1^2 43^1", "2^3_7"]*], \
[*[4, 2, 4, 6, 4, 7], -516, ["1^2 43^1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 130], -520, ["1^2 5^-1", "1^2 13^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 33], -520, ["1^2 5^-1", "1^2 13^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 0, 13], -520, ["1^2 5^-1", "1^2 13^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 5, 2, 15], -520, ["1^2 5^-1", "1^2 13^-1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 5, -2, 10], -520, ["1^2 5^-1", "1^2 13^-1", "[2^2 4^1]_3"]*], \
[*[5, 0, 4, 5, 0, 6], -520, ["1^2 5^-1", "1^2 13^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 5, 0, 26], -520, ["1^-2 13^1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 2, 22], -520, ["1^-2 13^1", "[2^2 4^1]_7"]*], \
[*[3, 0, 2, 5, 0, 9], -520, ["1^-2 13^1", "[2^2 4^1]_7"]*], \
[*[5, 4, 4, 5, 2, 7], -520, ["1^-2 13^1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 10, 0, 13], -520, ["1^-2 5^1", "1^2 13^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 11], -520, ["1^-2 5^1", "1^2 13^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 6, 0, 8], -520, ["1^-2 5^1", "1^2 13^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 65], -520, ["1^-2 13^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 3, 0, 26], -520, ["1^-2 13^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 17], -520, ["1^-2 13^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 7, 0, 10], -520, ["1^-2 13^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 9, 8, 9], -520, ["1^-2 13^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 131], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 44], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 33], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 4, 27], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 6, 20], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 4, 15], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 2, 12], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 10, 13], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 2, 19], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 4, 13], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[4, 2, 2, 4, 0, 9], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 2, 7], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 9], -524, ["1^2 131^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 66], -524, ["1^-2 131^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 2, 22], -524, ["1^-2 131^1", "2^-3_1"]*], \
[*[1, 0, 0, 10, 6, 14], -524, ["1^-2 131^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 2, 10], -524, ["1^-2 131^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, -4, 9], -524, ["1^-2 131^1", "2^-3_1"]*], \
[*[3, 0, 0, 4, 4, 12], -528, ["1^-2 3^-1", "1^2 11^-1", "2^1_7 4^2_II"]*], \
[*[3, 2, 2, 7, 2, 7], -528, ["1^-2 3^-1", "1^2 11^-1", "2^1_7 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 11], -528, ["1^-2 3^-1", "1^2 11^-1", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 12, 12, 14], -528, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 7, 4, 10], -528, ["[2^1 4^2]_7"]*], \
[*[5, 4, 4, 6, 0, 6], -528, ["[2^1 4^2]_7"]*], \
[*[2, 2, 2, 3, 2, 27], -528, ["2^2_6 8^1_1"]*], \
[*[3, 0, 2, 3, 0, 15], -528, ["2^2_6 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 11], -528, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 3, 0, 44], -528, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 11, 0, 12], -528, ["2^2_0 8^1_7"]*], \
[*[3, 2, 0, 4, 0, 12], -528, ["2^2_0 8^1_7"]*], \
[*[3, 0, 0, 5, 2, 9], -528, ["2^2_0 8^1_7"]*], \
[*[3, 2, 2, 7, 6, 8], -528, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 66], -528, ["1^-2 11^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 3, 0, 22], -528, ["1^-2 11^1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 17], -528, ["1^-2 11^1", "[2^1 4^2]_3"]*], \
[*[3, 0, 0, 6, 4, 8], -528, ["1^-2 11^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 8, 4, 17], -528, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 17], -528, ["2^2_2 8^1_1"]*], \
[*[2, 2, 2, 9, 6, 9], -528, ["2^2_2 8^1_1"]*], \
[*[5, 2, 2, 5, -2, 6], -528, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 4, 34], -528, ["1^2 3^1", "1^2 11^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 33], -528, ["1^2 3^1", "1^2 11^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 6, 0, 11], -528, ["1^2 3^1", "1^2 11^-1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 132], -528, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 33], -528, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 6, 6, 13], -528, ["2^2_2 8^1_1"]*], \
[*[4, 4, 0, 7, 6, 7], -528, ["1^-2 11^1", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 6, 0, 22], -528, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 5, 4, 14], -528, ["[2^1 4^2]_7"]*], \
[*[2, 2, 2, 7, 4, 11], -528, ["2^2_6 8^1_1"]*], \
[*[4, 0, 0, 6, 6, 7], -528, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 7, 2, 19], -528, ["2^2_0 8^1_7"]*], \
[*[4, 2, 4, 5, 2, 8], -528, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 133], -532, ["1^2 7^-1", "1^2 19^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 2, 15], -532, ["1^2 7^-1", "1^2 19^-1", "2^-3_7"]*], \
[*[2, 2, 2, 6, 4, 13], -532, ["1^2 7^-1", "1^2 19^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 67], -532, ["1^-2 19^1", "2^-3_3"]*], \
[*[2, 2, 0, 8, 2, 9], -532, ["1^-2 19^1", "2^-3_3"]*], \
[*[2, 2, 2, 8, 8, 11], -532, ["1^-2 19^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 17], -532, ["1^-2 19^1", "2^-3_3"]*], \
[*[3, 0, 2, 5, 4, 10], -532, ["1^-2 19^1", "2^-3_3"]*], \
[*[3, 2, 2, 5, -4, 11], -532, ["1^-2 19^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 0, 19], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 23], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 2, 27], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 0, 19], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[3, 2, 0, 6, 2, 8], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 0, 7], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[3, 2, 0, 7, 6, 8], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[4, 2, 0, 5, 0, 7], -532, ["1^-2 7^1", "1^2 19^-1", "2^-3_3"]*], \
[*[1, 0, 0, 13, 12, 13], -532, ["1^-2 19^1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 45], -532, ["1^-2 19^1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 2, 14], -532, ["1^-2 19^1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 0, 10], -532, ["1^-2 19^1", "2^-3_7"]*], \
[*[5, 4, 2, 5, -2, 7], -532, ["1^-2 19^1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 0, 67], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 3, 2, 45], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 5, 2, 27], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 11, 6, 13], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 17], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 4, -2, 13], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[4, 4, 2, 6, 2, 7], -536, ["1^-2 67^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 134], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 6, 4, 23], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 9, 2, 15], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 10, 8, 15], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 2, 9], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 5, 2, 10], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 2, 7, 6, 8], -536, ["1^2 67^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 8, 0, 9], -540, ["1^1 3^-1 9^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[3, 0, 0, 5, 0, 9], -540, ["1^1 3^-1 9^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 0, 23], -540, ["1^2 5^1", "2^3_5"]*], \
[*[6, 6, 6, 6, 6, 7], -540, ["1^-1 3^1 9^-1", "1^-2 5^-1", "2^3_5"]*], \
[*[1, 0, 0, 6, 6, 24], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 0, 15], -540, ["1^2 5^1", "2^3_1"]*], \
[*[4, 2, 0, 4, 0, 9], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 45], -540, ["1^-1 3^-1 9^1", "1^-2 5^-1", "2^3_1"]*], \
[*[1, 0, 0, 12, 6, 12], -540, ["1^-1 3^-1 9^1", "1^-2 5^-1", "2^3_1"]*], \
[*[3, 0, 0, 7, 4, 7], -540, ["1^2 5^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 45], -540, ["1^1 3^1 9^1", "1^-2 5^-1", "2^3_5"]*], \
[*[5, 0, 0, 6, 6, 6], -540, ["1^1 3^1 9^1", "1^-2 5^-1", "2^3_5"]*], \
[*[2, 2, 0, 5, 0, 15], -540, ["1^2 5^1", "2^3_1"]*], \
[*[5, 4, 4, 5, -2, 8], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 68], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[1, 0, 0, 5, 0, 27], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 17], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 18], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[2, 2, 0, 9, 6, 9], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[3, 0, 2, 6, 2, 8], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[4, 0, 2, 5, 0, 7], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[4, 2, 2, 6, -4, 7], -540, ["1^-2 27^-1", "1^-2 5^-1", "2^3_1"]*], \
[*[2, 2, 0, 3, 0, 27], -540, ["1^2 5^1", "2^3_5"]*], \
[*[2, 2, 0, 6, 4, 13], -540, ["1^2 5^1", "2^3_5"]*], \
[*[3, 2, 2, 5, 0, 10], -540, ["1^2 5^1", "2^3_5"]*], \
[*[5, 4, 4, 6, 2, 6], -540, ["1^2 5^1", "2^3_5"]*], \
[*[2, 0, 2, 5, 0, 14], -540, ["1^2 27^1", "1^-2 5^-1", "2^3_5"]*], \
[*[2, 2, 0, 7, 4, 11], -540, ["1^2 27^1", "1^-2 5^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 135], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 34], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 6, 16], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 10, 16], -540, ["1^2 5^1", "2^3_1"]*], \
[*[2, 2, 2, 5, 4, 16], -540, ["1^2 5^1", "2^3_1"]*], \
[*[4, 2, 2, 5, 4, 8], -540, ["1^2 5^1", "2^3_1"]*], \
[*[5, 0, 4, 5, 4, 7], -540, ["1^2 5^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 4, 14], -544, ["1^-2 17^-1", "[2^1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 3, 2, 23], -544, ["1^-2 17^-1", "[2^1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 7, 6, 11], -544, ["1^-2 17^-1", "[2^1 4^1 8^1]_7"]*], \
[*[4, 0, 0, 5, 2, 7], -544, ["1^-2 17^-1", "[2^1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 5, 4, 28], -544, ["2^-2_6 16^-1_5"]*], \
[*[5, 2, 2, 5, 2, 6], -544, ["2^-2_6 16^-1_5"]*], \
[*[3, 2, 0, 6, 0, 8], -544, ["2^2_6 16^1_1"]*], \
[*[4, 4, 0, 6, 2, 7], -544, ["2^2_6 16^1_1"]*], \
[*[1, 0, 0, 7, 4, 20], -544, ["2^2_0 16^1_7"]*], \
[*[3, 2, 2, 8, 8, 8], -544, ["2^2_0 16^1_7"]*], \
[*[4, 0, 4, 5, 2, 8], -544, ["2^2_0 16^1_7"]*], \
[*[5, 2, 4, 5, 4, 7], -544, ["2^2_0 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 68], -544, ["1^2 17^1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 4, 0, 34], -544, ["1^2 17^1", "[2^1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 4, 0, 17], -544, ["1^2 17^1", "[2^1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 8, 4, 9], -544, ["1^2 17^1", "[2^1 4^1 8^1]_3"]*], \
[*[5, 4, 0, 6, 4, 6], -544, ["1^2 17^1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 4, 4, 35], -544, ["2^-2_4 16^-1_3"]*], \
[*[1, 0, 0, 8, 8, 19], -544, ["2^-2_4 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 17], -544, ["2^-2_4 16^-1_3"]*], \
[*[4, 0, 2, 4, 2, 9], -544, ["2^-2_4 16^-1_3"]*], \
[*[4, 2, 0, 5, 4, 8], -544, ["2^-2_4 16^-1_3"]*], \
[*[2, 0, 2, 2, 2, 35], -544, ["2^-2_2 16^-1_5"]*], \
[*[2, 2, 2, 7, 2, 11], -544, ["2^-2_2 16^-1_5"]*], \
[*[2, 0, 2, 8, 8, 11], -544, ["2^-2_2 16^-1_5"]*], \
[*[3, 2, 2, 3, -2, 18], -544, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 1, 0, 136], -544, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 17], -544, ["2^2_2 16^1_1"]*], \
[*[2, 2, 0, 5, 4, 16], -544, ["2^2_2 16^1_1"]*], \
[*[2, 0, 2, 8, 0, 9], -544, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 3, 2, 46], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 23], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[2, 2, 2, 3, 2, 28], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 4, 15], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[2, 2, 2, 7, 6, 12], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 12], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[3, 2, 0, 7, 2, 7], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, -4, 8], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[4, 2, 4, 6, 2, 7], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 6, 7], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[5, 4, 4, 6, 6, 7], -548, ["1^-2 137^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 137], -548, ["1^2 137^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 69], -548, ["1^2 137^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 8, 17], -548, ["1^2 137^1", "2^3_3"]*], \
[*[2, 2, 2, 6, 2, 13], -548, ["1^2 137^1", "2^3_3"]*], \
[*[2, 2, 2, 9, 8, 10], -548, ["1^2 137^1", "2^3_3"]*], \
[*[3, 2, 0, 5, 2, 10], -548, ["1^2 137^1", "2^3_3"]*], \
[*[1, 0, 0, 7, 6, 21], -552, ["1^2 3^-1", "1^-2 23^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 2, 14], -552, ["1^2 3^-1", "1^-2 23^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 0, 5, 4, 10], -552, ["1^2 3^-1", "1^-2 23^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 138], -552, ["1^2 23^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 46], -552, ["1^2 23^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 35], -552, ["1^2 23^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 0, 23], -552, ["1^2 23^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 7, 6, 12], -552, ["1^2 23^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 11, 8, 14], -552, ["1^-2 3^1", "1^-2 23^-1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 3, 2, 28], -552, ["1^-2 3^1", "1^-2 23^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 2, 10], -552, ["1^-2 3^1", "1^-2 23^-1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 9, 8, 10], -552, ["1^-2 3^1", "1^-2 23^-1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 2, 4, 2, 13], -552, ["1^-2 3^1", "1^-2 23^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 69], -552, ["1^2 23^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 6, 0, 23], -552, ["1^2 23^1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 6, 6, 13], -552, ["1^2 23^1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 3, 2, 16], -552, ["1^2 23^1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 6, 0, 8], -552, ["1^2 23^1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 2, 6, 4, 6], -552, ["1^2 23^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 139], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 35], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 2, 28], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 2, 20], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 4, 13], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 24], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 4, 21], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[2, 2, 2, 5, 2, 16], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 0, 13], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 4, 8], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 9], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[5, 2, 2, 5, 0, 6], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, -2, 7], -556, ["1^2 139^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 70], -556, ["1^-2 139^1", "2^-3_1"]*], \
[*[1, 0, 0, 10, 2, 14], -556, ["1^-2 139^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 47], -556, ["1^-2 139^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 4, 11], -556, ["1^-2 139^1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 8, 10], -556, ["1^-2 139^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, 4, 9], -556, ["1^-2 139^1", "2^-3_1"]*], \
[*[1, 0, 0, 2, 0, 70], -560, ["1^-2 5^-1", "1^2 7^-1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 8, 4, 18], -560, ["1^-2 5^-1", "1^2 7^-1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 4, 4, 19], -560, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 18], -560, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 12, 4, 12], -560, ["1^-2 7^1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 13], -560, ["1^-2 7^1", "2^-1_5 4^2_II"]*], \
[*[4, 0, 4, 5, 0, 8], -560, ["1^-2 7^1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 5, 0, 14], -560, ["[2^-1 4^2]_5"]*], \
[*[3, 0, 2, 4, 4, 13], -560, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 0, 6, 0, 7], -560, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 3, 2, 47], -560, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 7, 0, 20], -560, ["2^-2_4 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 12], -560, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 0, 5, 0, 7], -560, ["2^-2_4 8^1_1"]*], \
[*[4, 2, 2, 7, -6, 7], -560, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 5, 0, 28], -560, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 12, 8, 13], -560, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 2, 9, 4, 9], -560, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 36], -560, ["1^2 5^1", "1^2 7^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 0, 5, 2, 9], -560, ["1^2 5^1", "1^2 7^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 35], -560, ["[2^-1 4^2]_5"]*], \
[*[3, 2, 0, 5, 0, 10], -560, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 4, 5, 4, 10], -560, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 4, 0, 35], -560, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 11, 10, 15], -560, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 0, 4, 2, 13], -560, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 2, 4, 0, 9], -560, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 140], -560, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 9, 4, 16], -560, ["2^-2_6 8^1_7"]*], \
[*[5, 0, 2, 5, 2, 6], -560, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 6, 4, 24], -560, ["1^-2 7^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 10, 0, 14], -560, ["1^-2 7^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 7, 0, 10], -560, ["1^-2 7^1", "[2^-1 4^2]_1"]*], \
[*[3, 2, 2, 7, -6, 9], -560, ["1^-2 7^1", "[2^-1 4^2]_1"]*], \
[*[2, 2, 0, 3, 0, 28], -560, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 0, 7, 0, 7], -560, ["2^-2_2 8^1_7"]*], \
[*[4, 0, 4, 6, 2, 7], -560, ["2^-2_2 8^1_7"]*], \
[*[4, 4, 4, 7, 4, 7], -560, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 5, 4, 29], -564, ["1^-2 3^-1", "1^-2 47^-1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 2, 13], -564, ["1^-2 3^-1", "1^-2 47^-1", "2^-3_7"]*], \
[*[5, 4, 2, 6, -2, 6], -564, ["1^-2 3^-1", "1^-2 47^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 71], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 0, 47], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 24], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 0, 2, 3, 0, 16], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 18], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 12], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 2, 2, 5, 4, 11], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 0, 0, 6, 2, 8], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 2, 0, 6, 4, 9], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[3, 0, 0, 7, 6, 8], -564, ["1^2 47^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 6, 15], -564, ["1^2 3^1", "1^-2 47^-1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 2, 11], -564, ["1^2 3^1", "1^-2 47^-1", "2^-3_3"]*], \
[*[4, 2, 4, 4, 4, 11], -564, ["1^2 3^1", "1^-2 47^-1", "2^-3_3"]*], \
[*[4, 2, 2, 5, -2, 8], -564, ["1^2 3^1", "1^-2 47^-1", "2^-3_3"]*], \
[*[5, 0, 4, 6, 6, 7], -564, ["1^2 3^1", "1^-2 47^-1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 141], -564, ["1^2 47^1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 6, 25], -564, ["1^2 47^1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 47], -564, ["1^2 47^1", "2^-3_7"]*], \
[*[5, 4, 2, 5, 2, 7], -564, ["1^2 47^1", "2^-3_7"]*], \
[*[1, 0, 0, 11, 2, 13], -568, ["1^-2 71^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 4, 4, 14], -568, ["1^-2 71^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 5, 4, 11], -568, ["1^-2 71^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 6, -2, 9], -568, ["1^-2 71^-1", "[2^2 4^1]_5"]*], \
[*[5, 4, 2, 5, 0, 7], -568, ["1^-2 71^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 142], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 71], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 2, 24], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 29], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 4, 15], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 5, 2, 16], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 13], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 2, 9], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[3, 0, 2, 5, 2, 10], -568, ["1^2 71^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 72], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 24], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 7, 4, 21], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 18], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 19], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[1, 0, 0, 11, 0, 13], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[2, 2, 2, 4, 2, 21], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[3, 2, 0, 4, 0, 13], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[4, 2, 4, 5, 4, 9], -572, ["1^-2 11^-1", "1^-2 13^-1", "2^3_1"]*], \
[*[2, 0, 2, 5, 2, 15], -572, ["1^2 13^1", "2^3_5"]*], \
[*[2, 2, 0, 7, 0, 11], -572, ["1^2 13^1", "2^3_5"]*], \
[*[3, 2, 2, 6, 6, 10], -572, ["1^2 13^1", "2^3_5"]*], \
[*[2, 2, 0, 3, 2, 29], -572, ["1^2 11^1", "1^-2 13^-1", "2^3_5"]*], \
[*[2, 2, 0, 6, 0, 13], -572, ["1^2 11^1", "1^-2 13^-1", "2^3_5"]*], \
[*[5, 4, 2, 6, 6, 7], -572, ["1^2 11^1", "1^-2 13^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 143], -572, ["1^2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 48], -572, ["1^2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 36], -572, ["1^2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 2, 16], -572, ["1^2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 2, 12], -572, ["1^2 13^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 10, 14], -572, ["1^2 13^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 6, 12], -572, ["1^2 13^1", "2^3_1"]*], \
[*[3, 2, 2, 8, -6, 8], -572, ["1^2 13^1", "2^3_1"]*], \
[*[4, 2, 2, 6, 4, 7], -572, ["1^2 13^1", "2^3_1"]*], \
[*[3, 0, 0, 8, 8, 8], -576, ["1^1 3^-2", "2^-1_3 8^-2_II"]*], \
[*[5, 2, 4, 5, -4, 8], -576, ["2^1_1 8^2_2"]*], \
[*[2, 0, 0, 9, 6, 9], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[3, 0, 0, 6, 0, 8], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 3, 0, 24], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[5, 2, 0, 5, 0, 6], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[5, 4, 4, 5, 4, 8], -576, ["2^-2_6 32^-1_5"]*], \
[*[2, 2, 2, 5, 4, 17], -576, ["2^2_2 32^1_1"]*], \
[*[3, 0, 0, 4, 0, 12], -576, ["1^-1 3^2", "2^1_7 8^2_0"]*], \
[*[4, 4, 4, 7, 2, 7], -576, ["2^1_7 8^2_II"]*], \
[*[1, 0, 0, 12, 0, 12], -576, ["2^1_1 8^2_6"]*], \
[*[4, 0, 4, 6, 0, 7], -576, ["[2^1 4^1]_6 16^1_1"]*], \
[*[1, 0, 0, 6, 0, 24], -576, ["[2^1 4^1]_0 16^1_7"]*], \
[*[1, 0, 0, 3, 0, 48], -576, ["2^-2_4 32^-1_3"]*], \
[*[4, 4, 4, 4, 2, 13], -576, ["2^-2_4 32^-1_3"]*], \
[*[3, 0, 0, 7, 2, 7], -576, ["2^-2_2 32^-1_5"]*], \
[*[3, 0, 0, 3, 0, 16], -576, ["2^2_6 32^1_1"]*], \
[*[6, 0, 6, 6, 6, 7], -576, ["2^2_6 32^1_1"]*], \
[*[1, 0, 0, 12, 12, 15], -576, ["2^2_0 32^1_7"]*], \
[*[3, 0, 0, 4, 4, 13], -576, ["2^2_0 32^1_7"]*], \
[*[4, 0, 4, 4, 4, 11], -576, ["1^2 9^-1", "2^-1_3 8^-2_II"]*], \
[*[1, 0, 0, 4, 0, 36], -576, ["2^1_1 8^2_2"]*], \
[*[4, 0, 0, 4, 0, 9], -576, ["2^1_1 8^2_2"]*], \
[*[1, 0, 0, 10, 8, 16], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 8, 0, 9], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 8, 8, 11], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[4, 4, 0, 5, 4, 10], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[1, 0, 0, 4, 4, 37], -576, ["2^-2_6 32^-1_5"]*], \
[*[1, 0, 0, 13, 10, 13], -576, ["2^-2_6 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 9], -576, ["2^-2_6 32^-1_5"]*], \
[*[1, 0, 0, 1, 0, 144], -576, ["2^2_2 32^1_1"]*], \
[*[1, 0, 0, 9, 0, 16], -576, ["2^2_2 32^1_1"]*], \
[*[2, 0, 2, 2, 2, 37], -576, ["2^2_2 32^1_1"]*], \
[*[4, 4, 4, 5, 2, 10], -576, ["2^2_2 32^1_1"]*], \
[*[3, 2, 2, 3, -2, 19], -576, ["1^-2 9^1", "2^-1_3 8^-2_II"]*], \
[*[1, 0, 0, 8, 8, 20], -576, ["2^1_1 8^2_2"]*], \
[*[4, 0, 0, 5, 4, 8], -576, ["2^1_1 8^2_2"]*], \
[*[1, 0, 0, 2, 0, 72], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 18], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[3, 0, 2, 6, 4, 9], -576, ["[2^1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 4, 4, 19], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 18], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[3, 2, 2, 5, -2, 11], -576, ["[2^1 4^1]_4 16^1_7"]*], \
[*[1, 0, 0, 5, 2, 29], -576, ["2^-2_6 32^-1_5"]*], \
[*[4, 4, 4, 6, 6, 9], -576, ["2^-2_6 32^-1_5"]*], \
[*[5, 2, 2, 6, -4, 6], -576, ["2^-2_6 32^-1_5"]*], \
[*[1, 0, 0, 9, 6, 17], -576, ["2^2_2 32^1_1"]*], \
[*[2, 2, 0, 5, 0, 16], -576, ["2^2_2 32^1_1"]*], \
[*[2, 2, 2, 9, 2, 9], -576, ["2^2_2 32^1_1"]*], \
[*[4, 0, 4, 5, 4, 9], -576, ["2^2_2 32^1_1"]*], \
[*[1, 0, 0, 1, 0, 145], -580, ["1^2 5^-1", "1^2 29^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 0, 29], -580, ["1^2 5^-1", "1^2 29^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 25], -580, ["1^2 5^-1", "1^2 29^-1", "2^3_3"]*], \
[*[2, 2, 0, 5, 4, 17], -580, ["1^2 5^-1", "1^2 29^-1", "2^3_3"]*], \
[*[5, 0, 2, 5, 0, 6], -580, ["1^2 5^-1", "1^2 29^-1", "2^3_3"]*], \
[*[1, 0, 0, 11, 6, 14], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[2, 0, 2, 5, 0, 15], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 2, 11], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[2, 2, 2, 8, 6, 11], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[3, 2, 2, 4, -2, 14], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[3, 0, 2, 5, 0, 10], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[4, 2, 2, 5, 2, 8], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[5, 4, 4, 6, -2, 7], -580, ["1^-2 29^1", "2^3_7"]*], \
[*[1, 0, 0, 7, 6, 22], -580, ["1^-2 5^1", "1^2 29^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 0, 29], -580, ["1^-2 5^1", "1^2 29^-1", "2^3_7"]*], \
[*[2, 2, 0, 4, 2, 21], -580, ["1^-2 5^1", "1^2 29^-1", "2^3_7"]*], \
[*[2, 2, 2, 7, 4, 12], -580, ["1^-2 5^1", "1^2 29^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, 4, 8], -580, ["1^-2 5^1", "1^2 29^-1", "2^3_7"]*], \
[*[4, 2, 0, 6, 4, 7], -580, ["1^-2 5^1", "1^2 29^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 73], -580, ["1^-2 29^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 10, 17], -580, ["1^-2 29^1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 49], -580, ["1^-2 29^1", "2^3_3"]*], \
[*[2, 2, 0, 9, 4, 9], -580, ["1^-2 29^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 30], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 7, 2, 21], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 10, 4, 15], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 13, 12, 14], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 7, 4, 11], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 6, 2, 9], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[5, 2, 4, 6, 6, 7], -584, ["1^-2 73^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 146], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 73], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 49], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 4, 25], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 9, 8, 18], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 37], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 19], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[4, 2, 2, 5, -4, 9], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[4, 0, 2, 6, 4, 7], -584, ["1^2 73^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 7, 0, 21], -588, ["1^2 3^-1", "1^1 7^-2", "2^-3_5"]*], \
[*[2, 2, 0, 4, 0, 21], -588, ["1^2 3^-1", "1^1 7^-2", "2^-3_5"]*], \
[*[3, 0, 0, 7, 0, 7], -588, ["1^-1 7^2", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 147], -588, ["1^2 49^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 37], -588, ["1^2 49^-1", "2^-3_5"]*], \
[*[2, 2, 0, 8, 6, 11], -588, ["1^2 49^-1", "2^-3_5"]*], \
[*[3, 0, 0, 5, 2, 10], -588, ["1^2 49^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 10], -588, ["1^2 49^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 0, 49], -588, ["1^-2 49^1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 6, 13], -588, ["1^-2 49^1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 0, 25], -588, ["1^-2 49^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 4, 16], -588, ["1^-2 49^1", "2^-3_5"]*], \
[*[4, 2, 2, 5, 0, 8], -588, ["1^-2 49^1", "2^-3_5"]*], \
[*[5, 2, 4, 5, 2, 7], -588, ["1^-2 49^1", "2^-3_5"]*], \
[*[1, 0, 0, 14, 14, 14], -588, ["1^-2 3^1", "1^1 7^-2", "2^-3_1"]*], \
[*[2, 0, 2, 7, 0, 11], -588, ["1^-2 3^1", "1^1 7^-2", "2^-3_1"]*], \
[*[3, 2, 2, 5, -4, 12], -588, ["1^-1 7^2", "2^-3_5"]*], \
[*[5, 4, 0, 5, 0, 7], -588, ["1^-1 7^2", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 74], -588, ["1^2 49^-1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 6, 15], -588, ["1^2 49^-1", "2^-3_1"]*], \
[*[3, 0, 2, 3, 2, 17], -588, ["1^2 49^-1", "2^-3_1"]*], \
[*[3, 0, 2, 6, 6, 10], -588, ["1^2 49^-1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 6, 26], -588, ["1^-2 49^1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 49], -588, ["1^-2 49^1", "2^-3_1"]*], \
[*[2, 2, 2, 3, 2, 30], -588, ["1^-2 49^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, 0, 9], -588, ["1^-2 49^1", "2^-3_1"]*], \
[*[6, 6, 6, 6, 4, 7], -588, ["1^-2 49^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 38], -592, ["1^2 37^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 37], -592, ["1^2 37^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 5, 2, 15], -592, ["1^2 37^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 6, 4, 13], -592, ["1^2 37^-1", "[2^-1 4^2]_7"]*], \
[*[5, 4, 2, 6, -4, 7], -592, ["1^2 37^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 148], -592, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 37], -592, ["2^-2_6 8^1_1"]*], \
[*[2, 2, 2, 5, 2, 17], -592, ["2^-2_6 8^1_1"]*], \
[*[2, 0, 2, 6, 2, 13], -592, ["2^-2_6 8^1_1"]*], \
[*[5, 4, 4, 5, 0, 8], -592, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 19], -592, ["1^-2 37^1", "2^-1_3 4^2_II"]*], \
[*[3, 2, 0, 7, 4, 8], -592, ["1^-2 37^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 74], -592, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 3, 2, 25], -592, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 9, 8, 10], -592, ["[2^-1 4^2]_3"]*], \
[*[3, 2, 2, 5, 2, 11], -592, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 0, 3, 2, 30], -592, ["2^-2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 19], -592, ["2^-2_2 8^1_1"]*], \
[*[2, 2, 0, 7, 4, 12], -592, ["2^-2_2 8^1_1"]*], \
[*[3, 2, 2, 6, -4, 10], -592, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 8, 4, 19], -592, ["2^-2_4 8^1_7"]*], \
[*[3, 0, 2, 5, 4, 11], -592, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 7, -2, 8], -592, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 0, 5, 2, 8], -592, ["2^-2_4 8^1_7"]*], \
[*[5, 2, 4, 5, 0, 7], -592, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 149], -596, ["1^2 149^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 2, 30], -596, ["1^2 149^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 25], -596, ["1^2 149^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 4, 17], -596, ["1^2 149^-1", "2^-3_7"]*], \
[*[2, 2, 2, 9, 6, 10], -596, ["1^2 149^-1", "2^-3_7"]*], \
[*[5, 4, 2, 6, 2, 6], -596, ["1^2 149^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 75], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 50], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 2, 15], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 8, 15], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[2, 2, 2, 7, 2, 12], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 19], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 13], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 2, 14], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[3, 2, 2, 5, 0, 11], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[3, 0, 2, 7, 4, 8], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[4, 2, 4, 4, 2, 11], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[4, 2, 2, 6, -2, 7], -596, ["1^-2 149^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 0, 30], -600, ["1^-2 3^-1", "1^1 5^-2", "[2^-2 4^1]_1"]*], \
[*[3, 0, 0, 5, 0, 10], -600, ["1^-2 3^-1", "1^1 5^-2", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 5, 0, 30], -600, ["1^-1 5^2", "[2^-2 4^1]_5"]*], \
[*[4, 4, 2, 6, 6, 9], -600, ["1^-1 5^2", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 11, 4, 14], -600, ["1^2 25^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 0, 25], -600, ["1^2 25^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 7, 6, 12], -600, ["1^2 25^-1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 2, 3, 0, 17], -600, ["1^2 25^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 4, 0, 14], -600, ["1^2 25^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 2, 6, 0, 6], -600, ["1^2 25^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 75], -600, ["1^-2 25^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 3, 0, 50], -600, ["1^-2 25^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 19], -600, ["1^-2 25^1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 0, 6, 4, 9], -600, ["1^-2 25^1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 0, 6, 2, 9], -600, ["1^-2 25^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 0, 15], -600, ["1^2 3^1", "1^1 5^-2", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 10, 0, 15], -600, ["1^-1 5^2", "[2^-2 4^1]_1"]*], \
[*[5, 0, 0, 5, 0, 6], -600, ["1^-1 5^2", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 150], -600, ["1^2 25^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 6, 0, 25], -600, ["1^2 25^-1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 6, 11], -600, ["1^2 25^-1", "[2^-2 4^1]_1"]*], \
[*[5, 0, 4, 5, 2, 7], -600, ["1^2 25^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 7, 4, 22], -600, ["1^-2 25^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 13], -600, ["1^-2 25^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 7, 6, 13], -600, ["1^-2 25^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 51], -604, ["1^-2 151^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 26], -604, ["1^-2 151^-1", "2^3_5"]*], \
[*[2, 2, 0, 7, 6, 13], -604, ["1^-2 151^-1", "2^3_5"]*], \
[*[3, 2, 0, 5, 2, 11], -604, ["1^-2 151^-1", "2^3_5"]*], \
[*[5, 4, 0, 6, 2, 6], -604, ["1^-2 151^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 151], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 76], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 38], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 4, 31], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 19], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 20], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 6, 16], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 10, 16], -604, ["1^2 151^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 2, 17], -604, ["1^2 151^1", "2^3_1"]*], \
[*[2, 2, 0, 9, 2, 9], -604, ["1^2 151^1", "2^3_1"]*], \
[*[3, 2, 0, 4, 2, 14], -604, ["1^2 151^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 2, 8], -604, ["1^2 151^1", "2^3_1"]*], \
[*[4, 2, 4, 5, 2, 9], -604, ["1^2 151^1", "2^3_1"]*], \
[*[5, 4, 4, 5, 2, 8], -604, ["1^2 151^1", "2^3_1"]*], \
[*[5, 2, 4, 6, -4, 7], -604, ["1^2 151^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 76], -608, ["1^-2 19^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 12, 8, 14], -608, ["1^-2 19^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 4, 0, 19], -608, ["1^-2 19^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 5, 4, 16], -608, ["1^-2 19^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 7, 2, 11], -608, ["1^-2 19^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 0, 2, 4, 0, 13], -608, ["1^-2 19^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 2, 0, 3, 0, 19], -608, ["2^2_6 16^-1_3"]*], \
[*[3, 0, 2, 4, 4, 14], -608, ["2^2_6 16^-1_3"]*], \
[*[6, 4, 6, 6, 6, 7], -608, ["2^2_6 16^-1_3"]*], \
[*[1, 0, 0, 3, 2, 51], -608, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 19], -608, ["2^-2_4 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 20], -608, ["2^-2_4 16^1_1"]*], \
[*[4, 4, 2, 4, 2, 13], -608, ["2^-2_4 16^1_1"]*], \
[*[4, 2, 0, 5, 0, 8], -608, ["2^-2_4 16^1_1"]*], \
[*[4, 2, 2, 7, 6, 7], -608, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 8, 8, 21], -608, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 12, 4, 13], -608, ["2^-2_6 16^1_7"]*], \
[*[5, 2, 2, 6, 4, 6], -608, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 4, 0, 38], -608, ["1^2 19^1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 6, 4, 26], -608, ["1^2 19^1", "[2^-1 4^1 8^1]_1"]*], \
[*[3, 2, 2, 7, 6, 9], -608, ["1^2 19^1", "[2^-1 4^1 8^1]_1"]*], \
[*[4, 0, 0, 6, 4, 7], -608, ["1^2 19^1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 1, 0, 152], -608, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 9, 2, 17], -608, ["2^2_2 16^-1_3"]*], \
[*[2, 2, 0, 9, 6, 10], -608, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 39], -608, ["2^2_0 16^-1_5"]*], \
[*[1, 0, 0, 7, 6, 23], -608, ["2^2_0 16^-1_5"]*], \
[*[3, 2, 2, 7, 2, 8], -608, ["2^2_0 16^-1_5"]*], \
[*[4, 4, 4, 7, 6, 8], -608, ["2^2_0 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 39], -608, ["2^-2_2 16^1_7"]*], \
[*[2, 2, 2, 3, 2, 31], -608, ["2^-2_2 16^1_7"]*], \
[*[4, 4, 0, 7, 4, 7], -608, ["2^-2_2 16^1_7"]*], \
[*[1, 0, 0, 3, 0, 51], -612, ["1^-1 3^-2", "1^-2 17^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 6, 27], -612, ["1^-1 3^-2", "1^-2 17^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 13], -612, ["1^-1 3^-2", "1^-2 17^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 4, 7], -612, ["1^-1 3^-2", "1^-2 17^-1", "2^3_7"]*], \
[*[1, 0, 0, 9, 6, 18], -612, ["1^2 17^1", "2^3_3"]*], \
[*[3, 0, 0, 6, 6, 10], -612, ["1^2 17^1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 51], -612, ["1^1 3^2", "1^-2 17^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 26], -612, ["1^1 3^2", "1^-2 17^-1", "2^3_3"]*], \
[*[2, 2, 2, 8, 4, 11], -612, ["1^2 17^1", "2^3_7"]*], \
[*[3, 0, 0, 3, 0, 17], -612, ["1^2 17^1", "2^3_7"]*], \
[*[3, 0, 0, 5, 4, 11], -612, ["1^2 17^1", "2^3_7"]*], \
[*[1, 0, 0, 11, 2, 14], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 2, 31], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[2, 0, 2, 7, 4, 12], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, 4, 15], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[3, 2, 0, 6, 0, 9], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, 0, 8], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[3, 2, 0, 7, 6, 9], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[4, 2, 2, 6, 2, 7], -612, ["1^-2 9^-1", "1^-2 17^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 77], -612, ["1^2 17^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 0, 17], -612, ["1^2 17^1", "2^3_3"]*], \
[*[2, 2, 2, 5, 4, 18], -612, ["1^2 17^1", "2^3_3"]*], \
[*[2, 2, 0, 9, 0, 9], -612, ["1^2 17^1", "2^3_3"]*], \
[*[3, 0, 2, 6, 2, 9], -612, ["1^2 17^1", "2^3_3"]*], \
[*[1, 0, 0, 7, 2, 22], -612, ["1^2 9^1", "1^-2 17^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 4, 23], -612, ["1^2 9^1", "1^-2 17^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 2, 16], -612, ["1^2 9^1", "1^-2 17^-1", "2^3_7"]*], \
[*[4, 2, 0, 7, 6, 7], -612, ["1^2 9^1", "1^-2 17^-1", "2^3_7"]*], \
[*[5, 4, 4, 7, -4, 7], -612, ["1^2 9^1", "1^-2 17^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 153], -612, ["1^2 17^1", "2^3_3"]*], \
[*[1, 0, 0, 13, 8, 13], -612, ["1^2 17^1", "2^3_3"]*], \
[*[2, 2, 0, 5, 0, 17], -612, ["1^2 17^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 6, 10], -612, ["1^2 17^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 31], -616, ["1^-2 7^-1", "1^2 11^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 13], -616, ["1^-2 7^-1", "1^2 11^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 5, 0, 11], -616, ["1^-2 7^-1", "1^2 11^-1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 4, 6, 4, 7], -616, ["1^-2 7^-1", "1^2 11^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 10, 8, 17], -616, ["1^-2 11^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 2, 26], -616, ["1^-2 11^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 7, 2, 12], -616, ["1^-2 11^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 9, 8, 11], -616, ["1^-2 11^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 5, 4, 9], -616, ["1^-2 11^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 154], -616, ["1^2 7^1", "1^2 11^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 11, 0, 14], -616, ["1^2 7^1", "1^2 11^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 39], -616, ["1^2 7^1", "1^2 11^-1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 5, 4, 18], -616, ["1^2 7^1", "1^2 11^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 0, 11], -616, ["1^2 7^1", "1^2 11^-1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 0, 4, 0, 14], -616, ["1^2 7^1", "1^2 11^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 77], -616, ["1^-2 11^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 7, 0, 22], -616, ["1^-2 11^1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 9, 4, 9], -616, ["1^-2 11^1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 2, 5, -2, 8], -616, ["1^-2 11^1", "[2^-2 4^1]_7"]*], \
[*[5, 2, 0, 6, 4, 6], -616, ["1^-2 11^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 6, 2, 26], -620, ["1^2 5^-1", "1^-2 31^-1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 4, 15], -620, ["1^2 5^-1", "1^-2 31^-1", "2^-3_1"]*], \
[*[3, 0, 2, 7, 6, 9], -620, ["1^2 5^-1", "1^-2 31^-1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 155], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 39], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 0, 31], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 8, 19], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 0, 16], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[3, 2, 2, 5, 4, 12], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 0, 8], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[4, 2, 0, 5, 4, 9], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 10], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[5, 0, 4, 5, 0, 7], -620, ["1^2 31^1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 52], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 2, 13], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 10, 15], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[2, 2, 0, 9, 8, 11], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[3, 2, 2, 8, 6, 8], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[4, 2, 2, 4, -2, 11], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[4, 2, 2, 6, 0, 7], -620, ["1^-2 5^1", "1^-2 31^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 78], -620, ["1^2 31^1", "2^-3_1"]*], \
[*[1, 0, 0, 10, 10, 18], -620, ["1^2 31^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 0, 31], -620, ["1^2 31^1", "2^-3_1"]*], \
[*[6, 2, 6, 6, 6, 7], -620, ["1^2 31^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 40], -624, ["1^2 3^-1", "1^2 13^-1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 12, 12, 16], -624, ["1^2 3^-1", "1^2 13^-1", "2^1_1 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 13], -624, ["1^2 3^-1", "1^2 13^-1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 10, 4, 16], -624, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 39], -624, ["[2^1 4^2]_1"]*], \
[*[3, 0, 0, 4, 4, 14], -624, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 3, 0, 52], -624, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 39], -624, ["2^2_0 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 13], -624, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 4, 2, 11], -624, ["2^2_0 8^1_1"]*], \
[*[4, 4, 4, 5, 4, 11], -624, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 156], -624, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 12, 0, 13], -624, ["2^2_2 8^1_7"]*], \
[*[4, 4, 0, 5, 2, 10], -624, ["2^2_2 8^1_7"]*], \
[*[2, 0, 0, 3, 0, 26], -624, ["1^-2 13^1", "[2^1 4^2]_5"]*], \
[*[5, 2, 2, 5, -2, 7], -624, ["1^-2 13^1", "[2^1 4^2]_5"]*], \
[*[2, 2, 0, 7, 0, 12], -624, ["2^2_6 8^1_7"]*], \
[*[3, 0, 0, 7, 4, 8], -624, ["2^2_6 8^1_7"]*], \
[*[2, 0, 0, 6, 0, 13], -624, ["1^-2 3^1", "1^2 13^-1", "[2^1 4^2]_5"]*], \
[*[3, 2, 0, 5, 4, 12], -624, ["1^-2 3^1", "1^2 13^-1", "[2^1 4^2]_5"]*], \
[*[5, 4, 0, 6, 0, 6], -624, ["1^-2 3^1", "1^2 13^-1", "[2^1 4^2]_5"]*], \
[*[2, 0, 2, 6, 6, 15], -624, ["2^2_6 8^1_7"]*], \
[*[3, 0, 2, 3, 2, 18], -624, ["2^2_6 8^1_7"]*], \
[*[3, 2, 2, 6, 4, 10], -624, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 8, 4, 20], -624, ["1^-2 13^1", "2^1_1 4^2_II"]*], \
[*[4, 0, 4, 5, 2, 9], -624, ["1^-2 13^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 78], -624, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 6, 0, 26], -624, ["[2^1 4^2]_1"]*], \
[*[3, 0, 2, 6, 0, 9], -624, ["[2^1 4^2]_1"]*], \
[*[4, 4, 4, 6, 4, 9], -624, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 11, 6, 15], -624, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 20], -624, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 4, -2, 15], -624, ["2^2_0 8^1_1"]*], \
[*[4, 0, 0, 5, 2, 8], -624, ["2^2_0 8^1_1"]*], \
[*[4, 4, 0, 7, 6, 8], -624, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 5, 4, 32], -624, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 21], -624, ["2^2_2 8^1_7"]*], \
[*[4, 0, 4, 6, 6, 9], -624, ["2^2_2 8^1_7"]*], \
[*[5, 4, 4, 5, -2, 9], -624, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 157], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[1, 0, 0, 13, 10, 14], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 53], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 4, 17], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[2, 2, 2, 5, 2, 18], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 4, 15], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 6, 13], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[2, 2, 2, 9, 4, 10], -628, ["1^2 157^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 79], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 4, 23], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 27], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[2, 2, 2, 3, 2, 32], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 2, 23], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[2, 2, 0, 8, 4, 11], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[2, 2, 2, 8, 2, 11], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[2, 0, 2, 9, 8, 11], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 20], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[3, 0, 2, 5, 2, 11], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[3, 2, 0, 7, 2, 8], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, -4, 9], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[3, 2, 0, 8, 6, 8], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[4, 2, 0, 6, 2, 7], -628, ["1^-2 157^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 53], -632, ["1^-2 79^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 4, 27], -632, ["1^-2 79^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 5, -2, 12], -632, ["1^-2 79^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 6, 4, 10], -632, ["1^-2 79^-1", "[2^2 4^1]_5"]*], \
[*[4, 0, 2, 6, 2, 7], -632, ["1^-2 79^-1", "[2^2 4^1]_5"]*], \
[*[5, 2, 2, 6, 6, 7], -632, ["1^-2 79^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 158], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 79], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 9, 4, 18], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 32], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 2, 16], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 7, 4, 13], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 6, 11], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[3, 0, 2, 7, 2, 8], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[5, 4, 4, 6, 0, 7], -632, ["1^2 79^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 80], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 53], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[1, 0, 0, 5, 2, 32], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 20], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 21], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[1, 0, 0, 12, 6, 14], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[2, 0, 2, 7, 2, 12], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[3, 0, 0, 6, 2, 9], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[3, 2, 2, 8, 8, 9], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[4, 0, 2, 5, 4, 9], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[4, 2, 4, 6, 6, 9], -636, ["1^-2 3^-1", "1^-2 53^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 0, 27], -636, ["1^2 53^1", "2^3_5"]*], \
[*[2, 2, 2, 6, 2, 15], -636, ["1^2 53^1", "2^3_5"]*], \
[*[3, 0, 2, 3, 0, 18], -636, ["1^2 53^1", "2^3_5"]*], \
[*[3, 2, 2, 6, -2, 10], -636, ["1^2 53^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 53], -636, ["1^2 3^1", "1^-2 53^-1", "2^3_5"]*], \
[*[2, 2, 2, 10, 10, 11], -636, ["1^2 3^1", "1^-2 53^-1", "2^3_5"]*], \
[*[5, 0, 2, 6, 6, 7], -636, ["1^2 3^1", "1^-2 53^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 159], -636, ["1^2 53^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 40], -636, ["1^2 53^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 28], -636, ["1^2 53^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 6, 24], -636, ["1^2 53^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 2, 16], -636, ["1^2 53^1", "2^3_1"]*], \
[*[1, 0, 0, 13, 12, 15], -636, ["1^2 53^1", "2^3_1"]*], \
[*[2, 2, 0, 4, 2, 23], -636, ["1^2 53^1", "2^3_1"]*], \
[*[4, 2, 2, 4, 2, 11], -636, ["1^2 53^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 0, 20], -640, ["1^-2 5^-1", "2^-1_5 [8^1 16^1]_2"]*], \
[*[4, 0, 0, 5, 0, 8], -640, ["1^-2 5^-1", "2^-1_5 [8^1 16^1]_2"]*], \
[*[3, 2, 0, 3, 0, 20], -640, ["2^-1_3 [8^1 16^1]_4"]*], \
[*[4, 0, 0, 7, 6, 7], -640, ["2^-1_3 [8^1 16^1]_4"]*], \
[*[3, 2, 2, 3, -2, 21], -640, ["[2^1 4^1]_4 32^-1_3"]*], \
[*[5, 0, 0, 6, 4, 6], -640, ["[2^1 4^1]_4 32^-1_3"]*], \
[*[1, 0, 0, 2, 0, 80], -640, ["[2^1 4^1]_2 32^-1_5"]*], \
[*[2, 0, 0, 9, 2, 9], -640, ["[2^1 4^1]_2 32^-1_5"]*], \
[*[2, 0, 0, 4, 4, 21], -640, ["[2^-1 4^1]_6 32^1_1"]*], \
[*[2, 0, 0, 5, 0, 16], -640, ["[2^-1 4^1]_6 32^1_1"]*], \
[*[1, 0, 0, 8, 8, 22], -640, ["[2^-1 4^1]_0 32^1_7"]*], \
[*[6, 4, 4, 6, -4, 7], -640, ["[2^-1 4^1]_0 32^1_7"]*], \
[*[1, 0, 0, 7, 2, 23], -640, ["2^2_0 64^-1_3"]*], \
[*[3, 0, 2, 5, 0, 11], -640, ["2^2_0 64^-1_3"]*], \
[*[3, 2, 2, 8, -4, 8], -640, ["2^2_0 64^-1_3"]*], \
[*[4, 0, 4, 7, 6, 8], -640, ["2^2_0 64^-1_3"]*], \
[*[3, 2, 2, 6, 6, 11], -640, ["2^2_6 64^-1_5"]*], \
[*[1, 0, 0, 5, 0, 32], -640, ["2^-2_6 64^1_1"]*], \
[*[1, 0, 0, 13, 6, 13], -640, ["2^-2_6 64^1_1"]*], \
[*[4, 0, 4, 5, 0, 9], -640, ["2^-2_6 64^1_1"]*], \
[*[4, 4, 4, 6, 2, 9], -640, ["2^-2_6 64^1_1"]*], \
[*[3, 2, 0, 7, 0, 8], -640, ["1^2 5^1", "2^-1_3 [8^1 16^1]_0"]*], \
[*[4, 0, 4, 4, 0, 11], -640, ["1^2 5^1", "2^-1_3 [8^1 16^1]_0"]*], \
[*[1, 0, 0, 4, 0, 40], -640, ["2^-1_5 [8^1 16^1]_6"]*], \
[*[5, 2, 4, 5, 4, 8], -640, ["2^-1_5 [8^1 16^1]_6"]*], \
[*[1, 0, 0, 14, 12, 14], -640, ["[2^1 4^1]_0 32^-1_3"]*], \
[*[2, 0, 0, 7, 4, 12], -640, ["[2^1 4^1]_0 32^-1_3"]*], \
[*[4, 4, 0, 5, 0, 10], -640, ["[2^1 4^1]_6 32^-1_5"]*], \
[*[5, 2, 2, 5, 2, 7], -640, ["[2^1 4^1]_6 32^-1_5"]*], \
[*[1, 0, 0, 10, 0, 16], -640, ["[2^-1 4^1]_2 32^1_1"]*], \
[*[3, 0, 2, 8, 8, 9], -640, ["[2^-1 4^1]_2 32^1_1"]*], \
[*[2, 0, 0, 3, 2, 27], -640, ["[2^-1 4^1]_4 32^1_7"]*], \
[*[4, 4, 4, 5, 2, 11], -640, ["[2^-1 4^1]_4 32^1_7"]*], \
[*[1, 0, 0, 1, 0, 160], -640, ["2^2_2 64^-1_5"]*], \
[*[1, 0, 0, 4, 4, 41], -640, ["2^2_2 64^-1_5"]*], \
[*[2, 0, 2, 2, 2, 41], -640, ["2^2_2 64^-1_5"]*], \
[*[2, 2, 0, 5, 2, 18], -640, ["2^2_2 64^-1_5"]*], \
[*[5, 0, 4, 5, 4, 8], -640, ["2^2_2 64^-1_5"]*], \
[*[2, 2, 0, 3, 0, 32], -640, ["2^-2_2 64^1_1"]*], \
[*[2, 0, 2, 8, 4, 11], -640, ["2^-2_2 64^1_1"]*], \
[*[2, 0, 2, 10, 10, 11], -640, ["2^-2_2 64^1_1"]*], \
[*[3, 2, 2, 7, -6, 10], -640, ["2^-2_2 64^1_1"]*], \
[*[1, 0, 0, 11, 8, 16], -640, ["2^-2_4 64^1_7"]*], \
[*[3, 2, 2, 4, 2, 15], -640, ["2^-2_4 64^1_7"]*], \
[*[4, 2, 2, 5, -2, 9], -640, ["2^-2_4 64^1_7"]*], \
[*[4, 4, 0, 5, 4, 11], -640, ["2^-2_4 64^1_7"]*], \
[*[1, 0, 0, 3, 2, 54], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 27], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[2, 2, 0, 7, 4, 13], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 14], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 2, 7], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 6, 8], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[5, 4, 4, 6, 2, 7], -644, ["1^-2 7^-1", "1^2 23^-1", "2^3_7"]*], \
[*[1, 0, 0, 5, 4, 33], -644, ["1^-2 23^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 6, 17], -644, ["1^-2 23^1", "2^3_3"]*], \
[*[2, 2, 2, 9, 2, 10], -644, ["1^-2 23^1", "2^3_3"]*], \
[*[3, 2, 2, 5, -4, 13], -644, ["1^-2 23^1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 161], -644, ["1^2 7^1", "1^2 23^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 81], -644, ["1^2 7^1", "1^2 23^-1", "2^3_3"]*], \
[*[1, 0, 0, 9, 2, 18], -644, ["1^2 7^1", "1^2 23^-1", "2^3_3"]*], \
[*[5, 2, 2, 6, -2, 6], -644, ["1^2 7^1", "1^2 23^-1", "2^3_3"]*], \
[*[1, 0, 0, 7, 0, 23], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[1, 0, 0, 11, 4, 15], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[1, 0, 0, 14, 14, 15], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[2, 2, 0, 4, 0, 23], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 0, 12], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[3, 2, 2, 4, 0, 15], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[3, 0, 2, 7, 0, 8], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[4, 2, 2, 4, 0, 11], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[4, 2, 0, 6, 0, 7], -644, ["1^-2 23^1", "2^3_7"]*], \
[*[1, 0, 0, 9, 0, 18], -648, ["1^-1 9^-2", "[2^2 4^1]_3"]*], \
[*[4, 2, 2, 7, -4, 7], -648, ["1^-1 9^-2", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 5, 0, 18], -648, ["1^1 9^2", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 9, 0, 9], -648, ["1^1 9^2", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 3, 0, 27], -648, ["1^1 3^-1 27^-1", "[2^2 4^1]_7"]*], \
[*[3, 0, 0, 5, 2, 11], -648, ["1^1 3^-1 27^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 6, 0, 27], -648, ["1^-1 3^1 27^-1", "[2^2 4^1]_3"]*], \
[*[4, 0, 2, 6, 0, 7], -648, ["1^-1 3^1 27^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 0, 54], -648, ["1^-1 3^-1 27^1", "[2^2 4^1]_3"]*], \
[*[3, 0, 0, 7, 6, 9], -648, ["1^-1 3^-1 27^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 6, 6, 15], -648, ["1^1 3^1 27^1", "[2^2 4^1]_7"]*], \
[*[5, 4, 2, 5, 2, 8], -648, ["1^1 3^1 27^1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 81], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 11, 10, 17], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 3, 2, 33], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 21], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 9, 6, 10], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 9, 4, 10], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 4, 2, 15], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 5, 2, 12], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[3, 0, 2, 6, 4, 10], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[5, 4, 0, 6, 4, 7], -648, ["1^-2 81^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 162], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 9, 6, 19], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 41], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 4, 17], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 5, 4, 19], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 7, 2, 13], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[4, 2, 4, 5, 4, 10], -648, ["1^2 81^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 163], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 41], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 28], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 2, 17], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 4, 19], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[2, 2, 0, 8, 2, 11], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[2, 2, 2, 8, 8, 13], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[3, 0, 2, 5, 4, 12], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[3, 2, 2, 5, 0, 12], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 11], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[5, 2, 2, 5, 0, 7], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, -2, 8], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[5, 4, 2, 5, 0, 8], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[5, 4, 4, 6, 6, 8], -652, ["1^2 163^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 82], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 55], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 2, 33], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[2, 2, 0, 6, 2, 15], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[2, 2, 2, 7, 6, 14], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 4, 10], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, 2, 10], -652, ["1^-2 163^1", "2^-3_1"]*], \
[*[3, 0, 2, 4, 4, 15], -656, ["1^-2 41^-1", "2^1_7 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 15], -656, ["1^-2 41^-1", "2^1_7 4^2_II"]*], \
[*[4, 4, 0, 7, 2, 7], -656, ["1^-2 41^-1", "2^1_7 4^2_II"]*], \
[*[4, 4, 4, 7, 4, 8], -656, ["1^-2 41^-1", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 6, 4, 28], -656, ["[2^1 4^2]_7"]*], \
[*[1, 0, 0, 12, 4, 14], -656, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 7, 6, 13], -656, ["[2^1 4^2]_7"]*], \
[*[5, 4, 2, 6, 4, 7], -656, ["[2^1 4^2]_7"]*], \
[*[2, 2, 0, 7, 6, 14], -656, ["2^2_6 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 14], -656, ["2^2_6 8^1_1"]*], \
[*[3, 2, 2, 6, 0, 10], -656, ["2^2_6 8^1_1"]*], \
[*[4, 0, 0, 6, 2, 7], -656, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 3, 2, 55], -656, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 7, 4, 24], -656, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 11, 2, 15], -656, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 12, 8, 15], -656, ["2^2_0 8^1_7"]*], \
[*[3, 2, 2, 4, 4, 16], -656, ["2^2_0 8^1_7"]*], \
[*[4, 2, 2, 5, 2, 9], -656, ["2^2_0 8^1_7"]*], \
[*[4, 2, 4, 7, 6, 8], -656, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 82], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 4, 4, 42], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 10, 8, 18], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 41], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 21], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[4, 0, 4, 5, 4, 10], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[4, 4, 0, 6, 4, 9], -656, ["1^2 41^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 164], -656, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 41], -656, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 5, 2, 33], -656, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 8, 4, 21], -656, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 9, 8, 20], -656, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 21], -656, ["2^2_2 8^1_1"]*], \
[*[4, 0, 0, 5, 4, 9], -656, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 3, 0, 55], -660, ["1^2 3^-1", "1^-2 5^-1", "1^2 11^-1", "2^-3_3"]*], \
[*[2, 2, 0, 8, 0, 11], -660, ["1^2 3^-1", "1^-2 5^-1", "1^2 11^-1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 14], -660, ["1^2 3^-1", "1^-2 5^-1", "1^2 11^-1", "2^-3_3"]*], \
[*[3, 0, 0, 5, 0, 11], -660, ["1^2 3^-1", "1^-2 5^-1", "1^2 11^-1", "2^-3_3"]*], \
[*[1, 0, 0, 13, 4, 13], -660, ["1^-2 11^1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 0, 17], -660, ["1^-2 11^1", "2^-3_7"]*], \
[*[1, 0, 0, 1, 0, 165], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_7"]*], \
[*[5, 0, 2, 5, 2, 7], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_7"]*], \
[*[1, 0, 0, 10, 10, 19], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 28], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[3, 0, 0, 7, 2, 8], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 6, 8], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[4, 2, 2, 5, -4, 10], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[1, 0, 0, 5, 0, 33], -660, ["1^-2 3^1", "1^-2 5^-1", "1^2 11^-1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 55], -660, ["1^-2 3^1", "1^-2 5^-1", "1^2 11^-1", "2^-3_7"]*], \
[*[6, 6, 4, 6, 4, 7], -660, ["1^-2 3^1", "1^-2 5^-1", "1^2 11^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 83], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 21], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[3, 0, 2, 6, 6, 11], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, -4, 11], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[5, 0, 0, 6, 6, 7], -660, ["1^-2 11^1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 0, 15], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 0, 33], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[3, 0, 2, 3, 2, 19], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[3, 2, 0, 4, 0, 15], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[3, 2, 0, 5, 2, 12], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 4, 9], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[4, 2, 0, 4, 0, 11], -660, ["1^2 5^1", "1^2 11^-1", "2^-3_3"]*], \
[*[1, 0, 0, 6, 6, 29], -660, ["1^-2 11^1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 0, 15], -660, ["1^-2 11^1", "2^-3_7"]*], \
[*[5, 4, 4, 5, 4, 9], -660, ["1^-2 11^1", "2^-3_7"]*], \
[*[5, 2, 2, 6, 2, 6], -660, ["1^-2 11^1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 0, 83], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 5, 4, 34], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 13, 8, 14], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 2, 28], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 21], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 7, 2, 12], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 9, 8, 11], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 2, 5, 0, 9], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[4, 4, 2, 6, 4, 9], -664, ["1^-2 83^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 166], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 7, 6, 25], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 10, 4, 17], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 5, 2, 19], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 15], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 2, 11], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 9, 6, 11], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 8, -6, 9], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[5, 0, 4, 6, 4, 7], -664, ["1^2 83^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 34], -668, ["1^-2 167^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 4, 18], -668, ["1^-2 167^-1", "2^3_5"]*], \
[*[2, 2, 0, 7, 2, 13], -668, ["1^-2 167^-1", "2^3_5"]*], \
[*[3, 2, 0, 6, 2, 10], -668, ["1^-2 167^-1", "2^3_5"]*], \
[*[5, 4, 2, 6, -2, 7], -668, ["1^-2 167^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 167], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 84], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 56], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 42], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 28], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 2, 24], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 21], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 22], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 4, 19], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 6, 16], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 2, 14], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 10, 16], -668, ["1^2 167^1", "2^3_1"]*], \
[*[2, 2, 2, 4, 4, 25], -668, ["1^2 167^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 4, 13], -668, ["1^2 167^1", "2^3_1"]*], \
[*[3, 2, 2, 4, -2, 16], -668, ["1^2 167^1", "2^3_1"]*], \
[*[4, 2, 0, 5, 2, 9], -668, ["1^2 167^1", "2^3_1"]*], \
[*[4, 2, 2, 7, -6, 8], -668, ["1^2 167^1", "2^3_1"]*], \
[*[5, 2, 4, 6, 4, 7], -668, ["1^2 167^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 0, 84], -672, ["1^-2 3^-1", "1^2 7^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 4, 0, 21], -672, ["1^-2 3^-1", "1^2 7^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[3, 2, 0, 5, 0, 12], -672, ["1^-2 3^-1", "1^2 7^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[3, 0, 0, 6, 4, 10], -672, ["1^-2 3^-1", "1^2 7^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 8, 8, 23], -672, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 21], -672, ["2^2_0 16^-1_3"]*], \
[*[3, 0, 0, 5, 4, 12], -672, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 2, 8, 4, 8], -672, ["2^2_0 16^-1_3"]*], \
[*[3, 0, 2, 3, 0, 19], -672, ["2^2_6 16^-1_5"]*], \
[*[3, 2, 2, 3, -2, 22], -672, ["2^2_6 16^-1_5"]*], \
[*[1, 0, 0, 8, 0, 21], -672, ["2^-2_6 16^1_1"]*], \
[*[5, 2, 2, 6, 0, 6], -672, ["2^-2_6 16^1_1"]*], \
[*[1, 0, 0, 12, 0, 14], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 3, 0, 28], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 7, 0, 12], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_3"]*], \
[*[3, 0, 0, 4, 0, 14], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_3"]*], \
[*[3, 2, 2, 7, -2, 9], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 12, 12, 17], -672, ["2^2_2 16^-1_5"]*], \
[*[2, 2, 0, 9, 2, 10], -672, ["2^2_2 16^-1_5"]*], \
[*[5, 2, 4, 5, -4, 9], -672, ["2^2_2 16^-1_5"]*], \
[*[2, 2, 0, 3, 2, 34], -672, ["2^-2_2 16^1_1"]*], \
[*[3, 0, 0, 4, 4, 15], -672, ["2^-2_2 16^1_1"]*], \
[*[3, 0, 0, 7, 0, 8], -672, ["2^-2_2 16^1_1"]*], \
[*[1, 0, 0, 3, 0, 56], -672, ["2^-2_4 16^1_7"]*], \
[*[3, 2, 0, 7, 4, 9], -672, ["2^-2_4 16^1_7"]*], \
[*[3, 0, 0, 8, 8, 9], -672, ["2^-2_4 16^1_7"]*], \
[*[4, 4, 4, 4, 2, 15], -672, ["2^-2_4 16^1_7"]*], \
[*[5, 2, 0, 5, 0, 7], -672, ["2^-2_4 16^1_7"]*], \
[*[1, 0, 0, 4, 0, 42], -672, ["1^2 3^1", "1^2 7^-1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 8, 4, 11], -672, ["1^2 3^1", "1^2 7^-1", "[2^-1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 1, 0, 168], -672, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 8, 8, 13], -672, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 43], -672, ["2^-2_2 16^1_1"]*], \
[*[2, 0, 2, 8, 0, 11], -672, ["2^-2_2 16^1_1"]*], \
[*[1, 0, 0, 4, 4, 43], -672, ["2^-2_4 16^1_7"]*], \
[*[4, 0, 2, 4, 2, 11], -672, ["2^-2_4 16^1_7"]*], \
[*[1, 0, 0, 6, 0, 28], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 5, 2, 17], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_7"]*], \
[*[4, 0, 0, 6, 0, 7], -672, ["1^-2 7^1", "[2^-1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 7, 0, 24], -672, ["2^2_0 16^-1_3"]*], \
[*[4, 4, 4, 7, 2, 8], -672, ["2^2_0 16^-1_3"]*], \
[*[5, 4, 4, 7, 6, 7], -672, ["2^2_0 16^-1_3"]*], \
[*[4, 4, 0, 7, 0, 7], -672, ["2^2_6 16^-1_5"]*], \
[*[6, 6, 6, 7, 6, 7], -672, ["2^2_6 16^-1_5"]*], \
[*[1, 0, 0, 13, 2, 13], -672, ["2^-2_6 16^1_1"]*], \
[*[5, 4, 0, 5, 0, 8], -672, ["2^-2_6 16^1_1"]*], \
[*[2, 2, 0, 7, 0, 13], -676, ["1^1 13^-2", "2^3_7"]*], \
[*[5, 4, 2, 6, 6, 8], -676, ["1^1 13^-2", "2^3_7"]*], \
[*[1, 0, 0, 13, 0, 13], -676, ["1^-1 13^2", "2^3_3"]*], \
[*[3, 2, 2, 9, -8, 9], -676, ["1^-1 13^2", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 169], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[1, 0, 0, 10, 2, 17], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 57], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[2, 2, 0, 5, 2, 19], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[2, 2, 0, 9, 6, 11], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[3, 2, 2, 5, 4, 13], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[5, 2, 0, 6, 2, 6], -676, ["1^2 169^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 85], -676, ["1^-2 169^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 34], -676, ["1^-2 169^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 29], -676, ["1^-2 169^1", "2^3_3"]*], \
[*[2, 2, 2, 6, 6, 17], -676, ["1^-2 169^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 2, 10], -676, ["1^-2 169^1", "2^3_3"]*], \
[*[5, 4, 4, 5, 0, 9], -676, ["1^-2 169^1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 170], -680, ["1^2 5^-1", "1^2 17^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 9, 2, 19], -680, ["1^2 5^-1", "1^2 17^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 43], -680, ["1^2 5^-1", "1^2 17^-1", "[2^-2 4^1]_3"]*], \
[*[3, 0, 2, 7, 4, 9], -680, ["1^2 5^-1", "1^2 17^-1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 4, 5, 2, 10], -680, ["1^2 5^-1", "1^2 17^-1", "[2^-2 4^1]_3"]*], \
[*[5, 0, 2, 5, 0, 7], -680, ["1^2 5^-1", "1^2 17^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 5, 0, 34], -680, ["1^-2 17^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 6, 4, 29], -680, ["1^-2 17^1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 0, 17], -680, ["1^-2 17^1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 5, 4, 13], -680, ["1^-2 17^1", "[2^-2 4^1]_7"]*], \
[*[5, 2, 4, 6, -2, 7], -680, ["1^-2 17^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 85], -680, ["1^-2 5^1", "1^2 17^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 13, 10, 15], -680, ["1^-2 5^1", "1^2 17^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 6, 0, 10], -680, ["1^-2 5^1", "1^2 17^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 6, 6, 4, 7], -680, ["1^-2 5^1", "1^2 17^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 3, 2, 57], -680, ["1^-2 17^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 10, 0, 17], -680, ["1^-2 17^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 3, 0, 34], -680, ["1^-2 17^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 9, 0, 10], -680, ["1^-2 17^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 10, 10, 11], -680, ["1^-2 17^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 7, 4, 7], -680, ["1^-2 17^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 3, 0, 29], -684, ["1^1 3^-2", "1^2 19^-1", "2^-3_5"]*], \
[*[2, 2, 2, 5, 4, 20], -684, ["1^1 3^-2", "1^2 19^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, 2, 8], -684, ["1^1 3^-2", "1^2 19^-1", "2^-3_5"]*], \
[*[5, 0, 4, 6, 6, 8], -684, ["1^1 3^-2", "1^2 19^-1", "2^-3_5"]*], \
[*[2, 2, 0, 2, 0, 57], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 6, 11], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[3, 0, 0, 6, 6, 11], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 6, 30], -684, ["1^-1 3^2", "1^2 19^-1", "2^-3_1"]*], \
[*[3, 0, 0, 3, 0, 19], -684, ["1^-1 3^2", "1^2 19^-1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 0, 57], -684, ["1^-2 19^1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 6, 15], -684, ["1^-2 19^1", "2^-3_5"]*], \
[*[4, 2, 4, 4, 4, 13], -684, ["1^-2 19^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 171], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 43], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 4, 25], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 0, 19], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 2, 25], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[4, 2, 0, 5, 0, 9], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 11], -684, ["1^2 9^-1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 10, 6, 18], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[2, 2, 2, 7, 4, 14], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 0, 10], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[1, 0, 0, 5, 4, 35], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 6, 20], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 8, 17], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 0, 19], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[2, 2, 2, 9, 8, 12], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 2, 16], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[3, 2, 2, 8, -2, 8], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 2, 9], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[4, 2, 2, 6, 6, 9], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[5, 4, 4, 6, -2, 8], -684, ["1^-2 9^1", "1^2 19^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 86], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[1, 0, 0, 14, 10, 14], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 6, 14], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[3, 0, 2, 6, 2, 10], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[6, 6, 4, 6, 2, 7], -684, ["1^-2 19^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 44], -688, ["1^2 43^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 4, 5, 4, 12], -688, ["1^2 43^-1", "2^-1_5 4^2_II"]*], \
[*[5, 2, 4, 5, 0, 8], -688, ["1^2 43^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 43], -688, ["[2^-1 4^2]_5"]*], \
[*[2, 0, 0, 3, 2, 29], -688, ["[2^-1 4^2]_5"]*], \
[*[2, 0, 0, 5, 4, 18], -688, ["[2^-1 4^2]_5"]*], \
[*[3, 2, 2, 5, -2, 13], -688, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 0, 5, 2, 11], -688, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 4, 0, 43], -688, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 11, 4, 16], -688, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 2, 4, 0, 16], -688, ["2^-2_4 8^1_1"]*], \
[*[3, 0, 2, 5, 2, 12], -688, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 0, 8, 4, 8], -688, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 2, 4, 0, 11], -688, ["2^-2_4 8^1_1"]*], \
[*[5, 4, 0, 7, 6, 7], -688, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 172], -688, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 13, 12, 16], -688, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 0, 5, 4, 20], -688, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 0, 9, 8, 12], -688, ["2^-2_6 8^1_7"]*], \
[*[5, 4, 4, 5, 2, 9], -688, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 86], -688, ["1^-2 43^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 8, 4, 22], -688, ["1^-2 43^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 6, 4, 15], -688, ["1^-2 43^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 9, 4, 10], -688, ["1^-2 43^1", "[2^-1 4^2]_1"]*], \
[*[3, 2, 2, 7, 2, 9], -688, ["1^-2 43^1", "[2^-1 4^2]_1"]*], \
[*[2, 2, 2, 3, 2, 35], -688, ["2^-2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 23], -688, ["2^-2_2 8^1_7"]*], \
[*[2, 0, 2, 6, 2, 15], -688, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 22], -688, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 7, 6, 10], -688, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 173], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 29], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 8, 21], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[1, 0, 0, 13, 6, 14], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 2, 18], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 2, 13], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[5, 2, 2, 6, -4, 7], -692, ["1^2 173^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 87], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 58], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 6, 26], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 10, 18], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 2, 35], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 2, 25], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 22], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 15], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[3, 2, 0, 4, 2, 16], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, 4, 11], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 0, 9], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[3, 2, 0, 7, 6, 10], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[4, 2, 2, 5, 4, 10], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[4, 2, 0, 7, 4, 7], -692, ["1^-2 173^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 174], -696, ["1^2 3^-1", "1^2 29^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 2, 25], -696, ["1^2 3^-1", "1^2 29^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 0, 29], -696, ["1^2 3^-1", "1^2 29^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 7, 4, 14], -696, ["1^2 3^-1", "1^2 29^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 2, 11], -696, ["1^2 3^-1", "1^2 29^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 58], -696, ["1^-2 29^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 10, 8, 19], -696, ["1^-2 29^1", "[2^2 4^1]_5"]*], \
[*[4, 2, 0, 5, 4, 10], -696, ["1^-2 29^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 5, 2, 35], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 29], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[3, 0, 2, 3, 2, 20], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[4, 0, 2, 6, 6, 9], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[4, 4, 2, 6, 2, 9], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[5, 2, 0, 6, 0, 6], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[6, 0, 6, 6, 4, 7], -696, ["1^-2 3^1", "1^2 29^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 87], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 14, 12, 15], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 15], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 4, 13], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 9, 4, 11], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[3, 0, 2, 6, 0, 10], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[5, 4, 2, 6, -4, 8], -696, ["1^-2 29^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 5, 0, 35], -700, ["1^-1 5^-2", "1^-2 7^-1", "2^3_1"]*], \
[*[1, 0, 0, 10, 10, 20], -700, ["1^-1 5^-2", "1^-2 7^-1", "2^3_1"]*], \
[*[4, 0, 2, 5, 0, 9], -700, ["1^-1 5^-2", "1^-2 7^-1", "2^3_1"]*], \
[*[5, 0, 0, 6, 2, 6], -700, ["1^2 7^1", "2^3_5"]*], \
[*[2, 2, 0, 3, 0, 35], -700, ["1^1 5^2", "1^-2 7^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 0, 18], -700, ["1^1 5^2", "1^-2 7^-1", "2^3_5"]*], \
[*[2, 2, 2, 8, 6, 13], -700, ["1^2 7^1", "2^3_1"]*], \
[*[3, 0, 2, 5, 0, 12], -700, ["1^2 7^1", "2^3_1"]*], \
[*[5, 0, 0, 5, 0, 7], -700, ["1^2 7^1", "2^3_1"]*], \
[*[2, 2, 2, 2, 2, 59], -700, ["1^-2 25^-1", "1^-2 7^-1", "2^3_5"]*], \
[*[2, 2, 2, 7, 2, 14], -700, ["1^-2 25^-1", "1^-2 7^-1", "2^3_5"]*], \
[*[3, 2, 0, 6, 4, 11], -700, ["1^-2 25^-1", "1^-2 7^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 88], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 0, 25], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 22], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 23], -700, ["1^2 7^1", "2^3_1"]*], \
[*[2, 2, 0, 4, 0, 25], -700, ["1^2 7^1", "2^3_1"]*], \
[*[2, 0, 2, 9, 8, 12], -700, ["1^2 7^1", "2^3_1"]*], \
[*[3, 2, 2, 8, 2, 8], -700, ["1^2 7^1", "2^3_1"]*], \
[*[4, 2, 4, 6, 4, 9], -700, ["1^2 7^1", "2^3_1"]*], \
[*[2, 0, 2, 3, 2, 30], -700, ["1^2 25^1", "1^-2 7^-1", "2^3_5"]*], \
[*[2, 2, 2, 10, 8, 11], -700, ["1^2 25^1", "1^-2 7^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, -4, 14], -700, ["1^2 25^1", "1^-2 7^-1", "2^3_5"]*], \
[*[5, 4, 2, 6, 2, 7], -700, ["1^2 25^1", "1^-2 7^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 175], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 44], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 2, 16], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 14, 14, 16], -700, ["1^2 7^1", "2^3_1"]*], \
[*[2, 2, 2, 5, 2, 20], -700, ["1^2 7^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 0, 13], -700, ["1^2 7^1", "2^3_1"]*], \
[*[3, 2, 2, 4, 4, 17], -700, ["1^2 7^1", "2^3_1"]*], \
[*[5, 0, 4, 5, 2, 8], -700, ["1^2 7^1", "2^3_1"]*], \
[*[5, 4, 2, 5, -2, 9], -700, ["1^2 7^1", "2^3_1"]*], \
[*[5, 2, 4, 6, 6, 8], -700, ["1^2 7^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 0, 44], -704, ["1^2 11^-1", "2^-1_5 8^2_0"]*], \
[*[1, 0, 0, 12, 8, 16], -704, ["1^2 11^-1", "2^-1_5 8^2_0"]*], \
[*[4, 0, 0, 5, 2, 9], -704, ["1^2 11^-1", "2^-1_5 8^2_0"]*], \
[*[4, 0, 4, 4, 4, 13], -704, ["2^-1_5 8^2_II"]*], \
[*[4, 4, 0, 5, 4, 12], -704, ["2^-1_5 8^2_II"]*], \
[*[3, 0, 2, 4, 0, 15], -704, ["2^-1_3 8^2_2"]*], \
[*[4, 0, 0, 4, 0, 11], -704, ["2^-1_3 8^2_2"]*], \
[*[2, 0, 0, 8, 0, 11], -704, ["[2^-1 4^1]_4 16^1_1"]*], \
[*[3, 2, 2, 5, 2, 13], -704, ["[2^-1 4^1]_4 16^1_1"]*], \
[*[2, 0, 0, 8, 8, 13], -704, ["[2^-1 4^1]_6 16^1_7"]*], \
[*[5, 4, 2, 6, 0, 7], -704, ["[2^-1 4^1]_6 16^1_7"]*], \
[*[1, 0, 0, 1, 0, 176], -704, ["2^2_2 32^-1_3"]*], \
[*[1, 0, 0, 9, 4, 20], -704, ["2^2_2 32^-1_3"]*], \
[*[2, 0, 2, 2, 2, 45], -704, ["2^2_2 32^-1_3"]*], \
[*[4, 0, 4, 5, 2, 10], -704, ["2^2_2 32^-1_3"]*], \
[*[1, 0, 0, 12, 4, 15], -704, ["2^2_0 32^-1_5"]*], \
[*[1, 0, 0, 15, 14, 15], -704, ["2^2_0 32^-1_5"]*], \
[*[3, 0, 2, 4, 4, 16], -704, ["2^2_0 32^-1_5"]*], \
[*[3, 2, 2, 8, 0, 8], -704, ["2^2_0 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 11], -704, ["2^2_0 32^-1_5"]*], \
[*[5, 4, 4, 7, -2, 7], -704, ["2^2_0 32^-1_5"]*], \
[*[1, 0, 0, 3, 2, 59], -704, ["2^-2_4 32^1_1"]*], \
[*[1, 0, 0, 11, 0, 16], -704, ["2^-2_4 32^1_1"]*], \
[*[3, 2, 0, 4, 0, 16], -704, ["2^-2_4 32^1_1"]*], \
[*[4, 4, 2, 4, 2, 15], -704, ["2^-2_4 32^1_1"]*], \
[*[4, 4, 4, 5, 2, 12], -704, ["2^-2_4 32^1_1"]*], \
[*[4, 2, 2, 7, -2, 7], -704, ["2^-2_4 32^1_1"]*], \
[*[1, 0, 0, 4, 4, 45], -704, ["2^-2_6 32^1_7"]*], \
[*[1, 0, 0, 5, 4, 36], -704, ["2^-2_6 32^1_7"]*], \
[*[4, 4, 0, 6, 2, 9], -704, ["2^-2_6 32^1_7"]*], \
[*[1, 0, 0, 8, 8, 24], -704, ["1^-2 11^1", "2^1_1 8^-2_II"]*], \
[*[3, 2, 2, 3, -2, 23], -704, ["2^-1_3 8^2_6"]*], \
[*[4, 4, 0, 7, 4, 8], -704, ["2^-1_3 8^2_6"]*], \
[*[1, 0, 0, 6, 4, 30], -704, ["[2^-1 4^1]_0 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 22], -704, ["[2^-1 4^1]_0 16^1_1"]*], \
[*[2, 0, 0, 4, 4, 23], -704, ["[2^-1 4^1]_0 16^1_1"]*], \
[*[4, 4, 4, 7, 6, 9], -704, ["[2^-1 4^1]_0 16^1_1"]*], \
[*[1, 0, 0, 2, 0, 88], -704, ["[2^-1 4^1]_2 16^1_7"]*], \
[*[1, 0, 0, 10, 4, 18], -704, ["[2^-1 4^1]_2 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 22], -704, ["[2^-1 4^1]_2 16^1_7"]*], \
[*[4, 0, 4, 6, 4, 9], -704, ["[2^-1 4^1]_2 16^1_7"]*], \
[*[3, 2, 2, 6, -2, 11], -704, ["2^2_6 32^-1_3"]*], \
[*[6, 4, 6, 6, 2, 7], -704, ["2^2_6 32^-1_3"]*], \
[*[2, 2, 2, 7, 6, 15], -704, ["2^-2_2 32^1_7"]*], \
[*[3, 0, 2, 7, 6, 10], -704, ["2^-2_2 32^1_7"]*], \
[*[1, 0, 0, 3, 0, 59], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[2, 2, 2, 3, 2, 36], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[2, 2, 0, 8, 6, 13], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 0, 2, 3, 0, 20], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 15], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 0, 0, 5, 2, 12], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, 6, 12], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 0, 0, 7, 4, 9], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 2, 0, 7, 2, 9], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, -4, 10], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[5, 4, 0, 6, 2, 7], -708, ["1^-2 3^-1", "1^2 59^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 89], -708, ["1^-2 59^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 30], -708, ["1^-2 59^1", "2^3_3"]*], \
[*[2, 2, 2, 6, 4, 17], -708, ["1^-2 59^1", "2^3_3"]*], \
[*[3, 2, 2, 5, 0, 13], -708, ["1^-2 59^1", "2^3_3"]*], \
[*[3, 0, 0, 6, 2, 10], -708, ["1^-2 59^1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 177], -708, ["1^2 3^1", "1^2 59^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 59], -708, ["1^2 3^1", "1^2 59^-1", "2^3_3"]*], \
[*[2, 2, 0, 10, 8, 11], -708, ["1^2 3^1", "1^2 59^-1", "2^3_3"]*], \
[*[5, 4, 4, 5, -2, 10], -708, ["1^2 3^1", "1^2 59^-1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 31], -708, ["1^-2 59^1", "2^3_7"]*], \
[*[2, 0, 2, 5, 4, 19], -708, ["1^-2 59^1", "2^3_7"]*], \
[*[2, 2, 0, 7, 6, 15], -708, ["1^-2 59^1", "2^3_7"]*], \
[*[4, 4, 2, 7, 4, 8], -708, ["1^-2 59^1", "2^3_7"]*], \
[*[5, 4, 2, 7, 6, 7], -708, ["1^-2 59^1", "2^3_7"]*], \
[*[6, 6, 0, 7, 6, 7], -708, ["1^-2 59^1", "2^3_7"]*], \
[*[1, 0, 0, 7, 4, 26], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 13, 4, 14], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 2, 30], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 15], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 7, 6, 14], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[3, 0, 2, 5, 4, 13], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 8, 6, 9], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[5, 2, 4, 6, 2, 7], -712, ["1^-2 89^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 178], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 89], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 11, 6, 17], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 45], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 3, 2, 36], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 23], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 2, 18], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 5, 2, 20], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 9, 2, 10], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 9, 2, 11], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 10, 8, 11], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 4, -2, 17], -712, ["1^2 89^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 179], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 60], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 45], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 2, 36], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 2, 20], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 2, 15], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 10, 17], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 13, 8, 15], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[2, 2, 0, 9, 4, 11], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[3, 2, 0, 5, 2, 13], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[4, 2, 4, 4, 2, 13], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 4, 10], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[4, 2, 2, 5, -2, 10], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 12], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[4, 2, 2, 7, 6, 8], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[5, 2, 4, 6, 0, 7], -716, ["1^2 179^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 90], -716, ["1^-2 179^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 2, 30], -716, ["1^-2 179^1", "2^-3_1"]*], \
[*[1, 0, 0, 10, 2, 18], -716, ["1^-2 179^1", "2^-3_1"]*], \
[*[2, 2, 0, 6, 4, 17], -716, ["1^-2 179^1", "2^-3_1"]*], \
[*[3, 0, 2, 7, 2, 9], -716, ["1^-2 179^1", "2^-3_1"]*], \
[*[6, 2, 6, 6, 4, 7], -716, ["1^-2 179^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 0, 30], -720, ["1^-1 3^-2", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[4, 4, 0, 7, 6, 9], -720, ["1^-1 3^-2", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 9, 6, 21], -720, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 0, 6, 6, 9], -720, ["2^-2_6 8^1_1"]*], \
[*[3, 0, 0, 4, 4, 16], -720, ["1^-2 5^1", "2^-1_3 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 15], -720, ["1^-2 5^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 12, 12, 18], -720, ["[2^-1 4^2]_3"]*], \
[*[3, 0, 0, 6, 0, 10], -720, ["[2^-1 4^2]_3"]*], \
[*[3, 0, 0, 4, 0, 15], -720, ["2^-2_2 8^1_1"]*], \
[*[6, 6, 6, 7, 4, 7], -720, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 3, 0, 60], -720, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 12, 0, 15], -720, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 2, 7, 2, 7], -720, ["2^-2_4 8^1_7"]*], \
[*[3, 0, 0, 8, 4, 8], -720, ["1^1 3^2", "1^2 5^-1", "2^-1_3 4^2_II"]*], \
[*[2, 0, 0, 3, 0, 30], -720, ["[2^-1 4^2]_3"]*], \
[*[5, 0, 0, 6, 0, 6], -720, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 2, 11, 10, 11], -720, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 0, 3, 0, 20], -720, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 0, 5, 0, 12], -720, ["2^-2_4 8^1_7"]*], \
[*[5, 2, 2, 5, -2, 8], -720, ["2^-2_4 8^1_7"]*], \
[*[2, 0, 0, 6, 0, 15], -720, ["1^-2 5^1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 2, 6, 6, 17], -720, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 14, 8, 14], -720, ["1^-2 9^-1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 7, 2, 13], -720, ["1^-2 9^-1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[4, 0, 4, 5, 0, 10], -720, ["1^-2 9^-1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[4, 4, 0, 6, 0, 9], -720, ["1^-2 9^-1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[5, 4, 4, 6, 4, 8], -720, ["1^-2 9^-1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 5, 0, 36], -720, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 9, 0, 20], -720, ["2^-2_6 8^1_1"]*], \
[*[2, 2, 2, 5, 4, 21], -720, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 0, 5, 0, 9], -720, ["2^-2_6 8^1_1"]*], \
[*[5, 2, 4, 6, -4, 8], -720, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 23], -720, ["1^-2 5^1", "2^-1_3 4^2_II"]*], \
[*[3, 2, 2, 7, -6, 11], -720, ["1^-2 5^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 90], -720, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 9, 0, 10], -720, ["[2^-1 4^2]_3"]*], \
[*[3, 0, 2, 6, 4, 11], -720, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 0, 3, 0, 36], -720, ["2^-2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 23], -720, ["2^-2_2 8^1_1"]*], \
[*[3, 2, 2, 6, 2, 11], -720, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 8, 4, 23], -720, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 0, 7, 0, 9], -720, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 0, 8, 6, 9], -720, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 0, 7, 6, 8], -720, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 46], -720, ["1^2 9^1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 45], -720, ["1^2 9^1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 5, 0, 18], -720, ["1^2 9^1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[5, 2, 2, 7, -6, 7], -720, ["1^2 9^1", "1^2 5^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 180], -720, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 45], -720, ["2^-2_6 8^1_1"]*], \
[*[2, 2, 0, 5, 0, 20], -720, ["2^-2_6 8^1_1"]*], \
[*[5, 0, 4, 5, 0, 8], -720, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 4, 7, 4, 8], -720, ["1^-2 5^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 10, 0, 18], -720, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 9, 6, 11], -720, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 0, 7, 2, 14], -720, ["2^-2_2 8^1_1"]*], \
[*[4, 0, 0, 7, 4, 7], -720, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 7, 6, 27], -720, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 4, 7, 4, 8], -720, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 181], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 4, 37], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[1, 0, 0, 13, 2, 14], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 61], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 4, 21], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[2, 2, 2, 6, 2, 17], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 4, 14], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[5, 2, 2, 6, 4, 7], -724, ["1^2 181^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 91], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 2, 26], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 6, 19], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 31], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 4, 27], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[2, 0, 2, 9, 4, 11], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[2, 2, 0, 11, 10, 11], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 23], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, 0, 11], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[3, 2, 0, 8, 2, 8], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[3, 0, 2, 8, 6, 9], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[4, 2, 4, 5, 4, 11], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[4, 2, 2, 6, -4, 9], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[4, 0, 2, 7, 6, 8], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[5, 0, 4, 6, 2, 7], -724, ["1^-2 181^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 182], -728, ["1^2 7^-1", "1^2 13^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 9, 8, 22], -728, ["1^2 7^-1", "1^2 13^-1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 6, 13], -728, ["1^2 7^-1", "1^2 13^-1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 0, 5, 0, 13], -728, ["1^2 7^-1", "1^2 13^-1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 8, 8, 10], -728, ["1^2 7^-1", "1^2 13^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 91], -728, ["1^-2 13^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 11, 8, 18], -728, ["1^-2 13^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 23], -728, ["1^-2 13^1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 4, 2, 17], -728, ["1^-2 13^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 3, 2, 61], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 13, 0, 14], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 4, 19], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 7, 0, 13], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 6, -4, 12], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 2, 7, 0, 7], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 0, 6, 0, 7], -728, ["1^-2 7^1", "1^2 13^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 6, 4, 31], -728, ["1^-2 13^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 7, 0, 26], -728, ["1^-2 13^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 37], -728, ["1^-2 13^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 7, 0, 14], -728, ["1^-2 13^1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 2, 7, 0, 9], -728, ["1^-2 13^1", "[2^-2 4^1]_1"]*], \
[*[5, 4, 2, 7, -4, 7], -728, ["1^-2 13^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 1, 0, 183], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 0, 61], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 46], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[1, 0, 0, 12, 6, 16], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[1, 0, 0, 13, 10, 16], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[2, 2, 2, 8, 4, 13], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[3, 0, 0, 5, 4, 13], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[4, 2, 2, 5, 2, 10], -732, ["1^2 3^-1", "1^2 61^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 0, 31], -732, ["1^-2 61^1", "2^3_5"]*], \
[*[2, 0, 2, 5, 2, 19], -732, ["1^-2 61^1", "2^3_5"]*], \
[*[3, 0, 0, 7, 6, 10], -732, ["1^-2 61^1", "2^3_5"]*], \
[*[2, 2, 0, 2, 0, 61], -732, ["1^-2 3^1", "1^2 61^-1", "2^3_5"]*], \
[*[2, 2, 0, 3, 2, 37], -732, ["1^-2 3^1", "1^2 61^-1", "2^3_5"]*], \
[*[3, 0, 2, 3, 2, 21], -732, ["1^-2 3^1", "1^2 61^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 4, 14], -732, ["1^-2 3^1", "1^2 61^-1", "2^3_5"]*], \
[*[6, 6, 2, 6, 2, 7], -732, ["1^-2 3^1", "1^2 61^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 92], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 32], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 23], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 24], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 4, 17], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[2, 2, 2, 9, 6, 12], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[3, 2, 2, 4, 0, 17], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[3, 0, 2, 6, 6, 12], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[3, 2, 2, 8, -4, 9], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[4, 2, 4, 6, 2, 9], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[5, 4, 2, 5, 2, 9], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[5, 2, 0, 6, 4, 7], -732, ["1^-2 61^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 8, 20], -736, ["1^-2 23^-1", "[2^1 4^1 8^1]_5"]*], \
[*[3, 2, 0, 5, 4, 14], -736, ["1^-2 23^-1", "[2^1 4^1 8^1]_5"]*], \
[*[4, 0, 0, 5, 4, 10], -736, ["1^-2 23^-1", "[2^1 4^1 8^1]_5"]*], \
[*[5, 0, 2, 6, 4, 7], -736, ["1^-2 23^-1", "[2^1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 5, 2, 37], -736, ["2^-2_6 16^-1_3"]*], \
[*[5, 4, 2, 5, 0, 9], -736, ["2^-2_6 16^-1_3"]*], \
[*[1, 0, 0, 11, 10, 19], -736, ["2^-2_4 16^-1_5"]*], \
[*[3, 2, 0, 4, 2, 17], -736, ["2^-2_4 16^-1_5"]*], \
[*[4, 0, 4, 5, 4, 11], -736, ["2^-2_4 16^-1_5"]*], \
[*[4, 2, 2, 5, -4, 11], -736, ["2^-2_4 16^-1_5"]*], \
[*[3, 2, 0, 6, 2, 11], -736, ["2^2_6 16^1_7"]*], \
[*[4, 4, 4, 6, 6, 11], -736, ["2^2_6 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 92], -736, ["1^2 23^1", "[2^1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 4, 0, 46], -736, ["1^2 23^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 3, 2, 31], -736, ["1^2 23^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 4, 0, 23], -736, ["1^2 23^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 9, 8, 12], -736, ["1^2 23^1", "[2^1 4^1 8^1]_1"]*], \
[*[5, 4, 4, 6, 0, 8], -736, ["1^2 23^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 2, 2, 2, 47], -736, ["2^-2_2 16^-1_3"]*], \
[*[2, 2, 2, 7, 4, 15], -736, ["2^-2_2 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 23], -736, ["2^-2_2 16^-1_3"]*], \
[*[3, 0, 2, 8, 8, 10], -736, ["2^-2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 47], -736, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 23], -736, ["2^2_0 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 24], -736, ["2^2_0 16^1_1"]*], \
[*[3, 2, 0, 8, 0, 8], -736, ["2^2_0 16^1_1"]*], \
[*[5, 2, 2, 5, 2, 8], -736, ["2^2_0 16^1_1"]*], \
[*[5, 4, 4, 7, -4, 8], -736, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 1, 0, 184], -736, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 8, 8, 25], -736, ["2^2_2 16^1_7"]*], \
[*[2, 2, 2, 5, 2, 21], -736, ["2^2_2 16^1_7"]*], \
[*[5, 2, 4, 5, 4, 9], -736, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 2, 2, 93], -740, ["1^-2 5^-1", "1^-2 37^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 0, 37], -740, ["1^-2 5^-1", "1^-2 37^-1", "2^3_3"]*], \
[*[1, 0, 0, 13, 12, 17], -740, ["1^-2 5^-1", "1^-2 37^-1", "2^3_3"]*], \
[*[2, 2, 0, 9, 2, 11], -740, ["1^-2 5^-1", "1^-2 37^-1", "2^3_3"]*], \
[*[1, 0, 0, 3, 2, 62], -740, ["1^2 37^1", "2^3_7"]*], \
[*[1, 0, 0, 7, 4, 27], -740, ["1^2 37^1", "2^3_7"]*], \
[*[2, 2, 2, 4, 2, 27], -740, ["1^2 37^1", "2^3_7"]*], \
[*[2, 0, 2, 5, 0, 19], -740, ["1^2 37^1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 16], -740, ["1^2 37^1", "2^3_7"]*], \
[*[4, 2, 0, 7, 2, 7], -740, ["1^2 37^1", "2^3_7"]*], \
[*[6, 6, 4, 7, 6, 7], -740, ["1^2 37^1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 31], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[1, 0, 0, 14, 10, 15], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 0, 37], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[2, 0, 2, 7, 6, 15], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, 4, 10], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[4, 2, 2, 4, -2, 13], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[4, 2, 2, 5, 0, 10], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 2, 8], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 6, 9], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[5, 4, 4, 7, 4, 7], -740, ["1^2 5^1", "1^-2 37^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 185], -740, ["1^2 37^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 4, 21], -740, ["1^2 37^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 10, 21], -740, ["1^2 37^1", "2^3_3"]*], \
[*[2, 2, 0, 6, 2, 17], -740, ["1^2 37^1", "2^3_3"]*], \
[*[3, 2, 2, 9, 8, 9], -740, ["1^2 37^1", "2^3_3"]*], \
[*[5, 0, 4, 5, 4, 9], -740, ["1^2 37^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 0, 93], -744, ["1^-2 3^-1", "1^2 31^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 5, 4, 38], -744, ["1^-2 3^-1", "1^2 31^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 3, 0, 21], -744, ["1^-2 3^-1", "1^2 31^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 2, 5, -2, 14], -744, ["1^-2 3^-1", "1^2 31^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 0, 6, 4, 11], -744, ["1^-2 3^-1", "1^2 31^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 4, 6, -2, 7], -744, ["1^-2 3^-1", "1^2 31^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 3, 0, 62], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 11, 2, 17], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 0, 31], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 9, 6, 12], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 2, 4, 4, 18], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[3, 0, 0, 7, 2, 9], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 0, 9, 8, 9], -744, ["1^-2 31^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 186], -744, ["1^2 3^1", "1^2 31^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 10, 4, 19], -744, ["1^2 3^1", "1^2 31^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 47], -744, ["1^2 3^1", "1^2 31^-1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 0, 5, 2, 10], -744, ["1^2 3^1", "1^2 31^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 6, 0, 31], -744, ["1^-2 31^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 13, 6, 15], -744, ["1^-2 31^1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 6, 6, 17], -744, ["1^-2 31^1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 4, 5, 4, 10], -744, ["1^-2 31^1", "[2^-2 4^1]_7"]*], \
[*[5, 0, 4, 6, 0, 7], -744, ["1^-2 31^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 2, 2, 94], -748, ["1^-2 11^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 4, 15], -748, ["1^-2 11^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 2, 11], -748, ["1^-2 11^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[2, 2, 2, 10, 6, 11], -748, ["1^-2 11^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[3, 2, 0, 6, 0, 11], -748, ["1^-2 11^-1", "1^2 17^-1", "2^-3_1"]*], \
[*[1, 0, 0, 7, 6, 28], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 0, 17], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 32], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 2, 27], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 4, 20], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[2, 2, 0, 9, 0, 11], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[3, 2, 0, 4, 0, 17], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[5, 2, 2, 5, 0, 8], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[5, 2, 4, 5, -2, 9], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[5, 2, 2, 6, 6, 8], -748, ["1^-2 17^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 187], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 47], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 2, 21], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[2, 2, 0, 8, 4, 13], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[2, 2, 2, 8, 2, 13], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[3, 0, 2, 5, 2, 13], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 12], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[5, 4, 4, 6, 2, 8], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[5, 2, 4, 7, -6, 8], -748, ["1^2 11^1", "1^2 17^-1", "2^-3_5"]*], \
[*[1, 0, 0, 14, 6, 14], -748, ["1^-2 17^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 63], -748, ["1^-2 17^1", "2^-3_1"]*], \
[*[2, 2, 2, 3, 2, 38], -748, ["1^-2 17^1", "2^-3_1"]*], \
[*[2, 2, 0, 6, 0, 17], -748, ["1^-2 17^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 2, 14], -748, ["1^-2 17^1", "2^-3_1"]*], \
[*[2, 0, 0, 5, 2, 19], -752, ["1^-2 47^-1", "[2^1 4^2]_5"]*], \
[*[2, 0, 0, 10, 8, 11], -752, ["1^-2 47^-1", "[2^1 4^2]_5"]*], \
[*[3, 2, 0, 7, 4, 10], -752, ["1^-2 47^-1", "[2^1 4^2]_5"]*], \
[*[5, 4, 0, 6, 4, 8], -752, ["1^-2 47^-1", "[2^1 4^2]_5"]*], \
[*[2, 2, 0, 3, 2, 38], -752, ["2^2_6 8^1_7"]*], \
[*[2, 2, 2, 7, 2, 15], -752, ["2^2_6 8^1_7"]*], \
[*[3, 2, 2, 7, -2, 10], -752, ["2^2_6 8^1_7"]*], \
[*[6, 6, 2, 7, 6, 7], -752, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 48], -752, ["1^2 47^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 8, 4, 24], -752, ["1^2 47^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 12, 4, 16], -752, ["1^2 47^1", "2^1_1 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 17], -752, ["1^2 47^1", "2^1_1 4^2_II"]*], \
[*[4, 4, 4, 8, 8, 9], -752, ["1^2 47^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 94], -752, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 6, 4, 32], -752, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 14, 12, 16], -752, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 47], -752, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 7, 4, 14], -752, ["[2^1 4^2]_1"]*], \
[*[3, 0, 2, 4, 4, 17], -752, ["[2^1 4^2]_1"]*], \
[*[4, 0, 4, 7, 6, 9], -752, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 3, 2, 63], -752, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 47], -752, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 7, 2, 27], -752, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 24], -752, ["2^2_0 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 16], -752, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 4, 2, 13], -752, ["2^2_0 8^1_1"]*], \
[*[4, 4, 0, 5, 2, 12], -752, ["2^2_0 8^1_1"]*], \
[*[4, 0, 0, 7, 6, 8], -752, ["2^2_0 8^1_1"]*], \
[*[4, 2, 4, 7, 2, 8], -752, ["2^2_0 8^1_1"]*], \
[*[4, 4, 0, 7, 2, 8], -752, ["2^2_0 8^1_1"]*], \
[*[4, 4, 4, 7, 4, 9], -752, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 188], -752, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 9, 2, 21], -752, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 12, 8, 17], -752, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 25], -752, ["2^2_2 8^1_7"]*], \
[*[2, 2, 2, 9, 8, 13], -752, ["2^2_2 8^1_7"]*], \
[*[4, 4, 4, 5, 4, 13], -752, ["2^2_2 8^1_7"]*], \
[*[4, 0, 4, 6, 2, 9], -752, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 9, 0, 21], -756, ["1^-1 3^-1 9^-1", "1^2 7^-1", "2^-3_7"]*], \
[*[1, 0, 0, 3, 0, 63], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 16], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[3, 0, 0, 7, 0, 9], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[2, 0, 2, 9, 0, 11], -756, ["1^1 3^1 9^-1", "1^2 7^-1", "2^-3_3"]*], \
[*[5, 0, 2, 6, 6, 8], -756, ["1^1 3^1 9^-1", "1^2 7^-1", "2^-3_3"]*], \
[*[2, 2, 0, 2, 0, 63], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[5, 4, 0, 5, 0, 9], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 0, 21], -756, ["1^1 3^-1 9^1", "1^2 7^-1", "2^-3_7"]*], \
[*[2, 0, 2, 3, 0, 32], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 2, 8], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 6, 9], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[1, 0, 0, 15, 12, 15], -756, ["1^-1 3^1 9^1", "1^2 7^-1", "2^-3_3"]*], \
[*[4, 2, 2, 4, 2, 13], -756, ["1^-1 3^1 9^1", "1^2 7^-1", "2^-3_3"]*], \
[*[1, 0, 0, 6, 6, 33], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[6, 6, 0, 6, 0, 7], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[1, 0, 0, 1, 0, 189], -756, ["1^2 27^-1", "1^2 7^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 6, 22], -756, ["1^2 27^-1", "1^2 7^-1", "2^-3_7"]*], \
[*[2, 2, 2, 5, 4, 22], -756, ["1^2 27^-1", "1^2 7^-1", "2^-3_7"]*], \
[*[1, 0, 0, 7, 0, 27], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 2, 19], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 0, 27], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[2, 2, 2, 7, 6, 16], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[4, 2, 4, 5, 2, 11], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[4, 2, 0, 7, 0, 7], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[4, 2, 2, 7, -4, 8], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[5, 4, 4, 7, 0, 7], -756, ["1^-2 7^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 2, 95], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 6, 18], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[2, 0, 2, 9, 6, 12], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 24], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[3, 2, 2, 4, -2, 18], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[3, 2, 2, 5, -4, 15], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[3, 0, 2, 6, 2, 11], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[3, 2, 2, 8, -6, 10], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[4, 2, 2, 6, 4, 9], -756, ["1^-2 27^1", "1^2 7^-1", "2^-3_3"]*], \
[*[1, 0, 0, 5, 2, 38], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[1, 0, 0, 14, 14, 17], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 0, 14], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[2, 2, 0, 9, 8, 13], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[5, 4, 4, 6, 6, 9], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[6, 2, 4, 6, -4, 7], -756, ["1^-2 7^1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 0, 95], -760, ["1^-2 5^-1", "1^-2 19^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 0, 19], -760, ["1^-2 5^-1", "1^-2 19^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 17], -760, ["1^-2 5^-1", "1^-2 19^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 7, 6, 16], -760, ["1^-2 5^-1", "1^-2 19^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 9, 4, 11], -760, ["1^-2 5^-1", "1^-2 19^-1", "[2^2 4^1]_1"]*], \
[*[3, 0, 2, 5, 0, 13], -760, ["1^-2 5^-1", "1^-2 19^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 5, 0, 38], -760, ["1^2 19^1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 6, 4, 12], -760, ["1^2 19^1", "[2^2 4^1]_5"]*], \
[*[4, 4, 2, 6, 6, 11], -760, ["1^2 19^1", "[2^2 4^1]_5"]*], \
[*[5, 0, 0, 6, 4, 7], -760, ["1^2 19^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 10, 0, 19], -760, ["1^2 5^1", "1^-2 19^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 5, 2, 14], -760, ["1^2 5^1", "1^-2 19^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 0, 5, 0, 10], -760, ["1^2 5^1", "1^-2 19^-1", "[2^2 4^1]_5"]*], \
[*[5, 4, 4, 5, 0, 10], -760, ["1^2 5^1", "1^-2 19^-1", "[2^2 4^1]_5"]*], \
[*[5, 2, 2, 6, -2, 7], -760, ["1^2 5^1", "1^-2 19^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 190], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 2, 32], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 3, 0, 38], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 5, 4, 22], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 6, 13], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[5, 0, 2, 5, 2, 8], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[5, 4, 2, 6, 4, 8], -760, ["1^2 19^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 6, 6, 19], -764, ["1^-2 191^-1", "2^3_5"]*], \
[*[2, 2, 0, 10, 6, 11], -764, ["1^-2 191^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 0, 14], -764, ["1^-2 191^-1", "2^3_5"]*], \
[*[3, 0, 2, 7, 4, 10], -764, ["1^-2 191^-1", "2^3_5"]*], \
[*[6, 2, 6, 6, 2, 7], -764, ["1^-2 191^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 191], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 96], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 64], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 48], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 4, 39], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 32], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 24], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 25], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 8, 23], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 6, 20], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 2, 16], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 10, 18], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 13, 4, 15], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 15, 14, 16], -764, ["1^2 191^1", "2^3_1"]*], \
[*[2, 2, 2, 9, 4, 12], -764, ["1^2 191^1", "2^3_1"]*], \
[*[3, 2, 2, 8, 4, 9], -764, ["1^2 191^1", "2^3_1"]*], \
[*[4, 2, 2, 4, 0, 13], -764, ["1^2 191^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 2, 10], -764, ["1^2 191^1", "2^3_1"]*], \
[*[4, 2, 0, 6, 4, 9], -764, ["1^2 191^1", "2^3_1"]*], \
[*[4, 2, 4, 7, 6, 9], -764, ["1^2 191^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 16, 16], -768, ["1^2 3^-1", "2^1_1 16^-2_II"]*], \
[*[7, 6, 6, 7, -2, 7], -768, ["2^1_7 16^-2_2"]*], \
[*[5, 2, 0, 5, 0, 8], -768, ["2^-1_5 16^2_0"]*], \
[*[4, 4, 4, 5, 2, 13], -768, ["2^-1_5 16^2_II"]*], \
[*[3, 0, 0, 8, 0, 8], -768, ["2^-1_3 16^2_2"]*], \
[*[3, 0, 0, 4, 0, 16], -768, ["2^-1_3 8^1_1 32^1_1"]*], \
[*[4, 0, 0, 7, 2, 7], -768, ["2^-1_3 8^1_1 32^1_1"]*], \
[*[1, 0, 0, 12, 0, 16], -768, ["2^-1_5 8^1_7 32^1_1"]*], \
[*[4, 4, 0, 5, 0, 12], -768, ["2^-1_5 8^1_7 32^1_1"]*], \
[*[1, 0, 0, 4, 0, 48], -768, ["2^-1_5 8^1_1 32^1_7"]*], \
[*[4, 0, 4, 4, 0, 13], -768, ["2^-1_5 8^1_1 32^1_7"]*], \
[*[5, 2, 2, 7, 6, 7], -768, ["[2^1 4^1]_6 64^-1_3"]*], \
[*[3, 0, 0, 8, 8, 10], -768, ["[2^1 4^1]_4 64^-1_5"]*], \
[*[5, 2, 4, 5, -4, 10], -768, ["[2^1 4^1]_4 64^-1_5"]*], \
[*[2, 0, 0, 3, 0, 32], -768, ["[2^-1 4^1]_4 64^1_1"]*], \
[*[2, 0, 0, 11, 10, 11], -768, ["[2^-1 4^1]_4 64^1_1"]*], \
[*[2, 0, 0, 5, 4, 20], -768, ["[2^-1 4^1]_6 64^1_7"]*], \
[*[1, 0, 0, 1, 0, 192], -768, ["2^2_2 128^-1_3"]*], \
[*[1, 0, 0, 4, 4, 49], -768, ["2^2_2 128^-1_3"]*], \
[*[2, 0, 2, 2, 2, 49], -768, ["2^2_2 128^-1_3"]*], \
[*[2, 0, 2, 8, 4, 13], -768, ["2^2_2 128^-1_3"]*], \
[*[1, 0, 0, 7, 4, 28], -768, ["2^2_0 128^-1_5"]*], \
[*[3, 0, 0, 5, 2, 13], -768, ["2^2_0 128^-1_5"]*], \
[*[4, 0, 4, 7, 2, 8], -768, ["2^2_0 128^-1_5"]*], \
[*[5, 4, 4, 7, 2, 7], -768, ["2^2_0 128^-1_5"]*], \
[*[1, 0, 0, 3, 0, 64], -768, ["2^-2_4 128^1_1"]*], \
[*[1, 0, 0, 12, 12, 19], -768, ["2^-2_4 128^1_1"]*], \
[*[3, 0, 0, 4, 4, 17], -768, ["2^-2_4 128^1_1"]*], \
[*[4, 4, 4, 4, 2, 17], -768, ["2^-2_4 128^1_1"]*], \
[*[4, 2, 2, 5, 4, 11], -768, ["2^-2_4 128^1_1"]*], \
[*[1, 0, 0, 13, 8, 16], -768, ["2^-2_6 128^1_7"]*], \
[*[4, 4, 0, 5, 4, 13], -768, ["2^-2_6 128^1_7"]*], \
[*[1, 0, 0, 8, 0, 24], -768, ["1^-2 3^1", "2^1_1 16^-2_4"]*], \
[*[4, 0, 4, 8, 8, 9], -768, ["1^-2 3^1", "2^1_1 16^-2_4"]*], \
[*[4, 4, 0, 7, 0, 8], -768, ["2^1_7 16^-2_6"]*], \
[*[3, 2, 0, 3, 0, 24], -768, ["2^-1_3 16^2_6"]*], \
[*[3, 2, 2, 7, 6, 11], -768, ["2^-1_3 8^1_7 32^1_7"]*], \
[*[1, 0, 0, 2, 0, 96], -768, ["[2^1 4^1]_2 64^-1_3"]*], \
[*[2, 0, 0, 4, 4, 25], -768, ["[2^1 4^1]_2 64^-1_3"]*], \
[*[3, 0, 2, 6, 0, 11], -768, ["[2^1 4^1]_2 64^-1_3"]*], \
[*[1, 0, 0, 14, 4, 14], -768, ["[2^1 4^1]_0 64^-1_5"]*], \
[*[2, 0, 0, 7, 6, 15], -768, ["[2^1 4^1]_0 64^-1_5"]*], \
[*[4, 4, 4, 7, 2, 9], -768, ["[2^1 4^1]_0 64^-1_5"]*], \
[*[1, 0, 0, 6, 0, 32], -768, ["[2^-1 4^1]_0 64^1_1"]*], \
[*[4, 0, 4, 6, 0, 9], -768, ["[2^-1 4^1]_0 64^1_1"]*], \
[*[6, 4, 4, 6, 4, 7], -768, ["[2^-1 4^1]_0 64^1_1"]*], \
[*[1, 0, 0, 8, 8, 26], -768, ["[2^-1 4^1]_2 64^1_7"]*], \
[*[3, 2, 2, 3, -2, 25], -768, ["[2^-1 4^1]_2 64^1_7"]*], \
[*[3, 2, 2, 9, -6, 9], -768, ["[2^-1 4^1]_2 64^1_7"]*], \
[*[3, 0, 2, 3, 2, 22], -768, ["2^2_6 128^-1_3"]*], \
[*[3, 2, 0, 6, 4, 12], -768, ["2^2_6 128^-1_3"]*], \
[*[6, 0, 6, 6, 2, 7], -768, ["2^2_6 128^-1_3"]*], \
[*[2, 2, 2, 3, 2, 39], -768, ["2^-2_2 128^1_7"]*], \
[*[2, 0, 2, 10, 6, 11], -768, ["2^-2_2 128^1_7"]*], \
[*[3, 2, 2, 7, 2, 10], -768, ["2^-2_2 128^1_7"]*], \
[*[1, 0, 0, 11, 8, 19], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 2, 39], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 2, 20], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[2, 2, 0, 7, 2, 15], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[2, 2, 0, 8, 2, 13], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[2, 2, 2, 8, 8, 15], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, 2, 18], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[3, 0, 2, 5, 4, 14], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, -2, 12], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, 0, 10], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[3, 2, 0, 7, 6, 11], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[4, 2, 0, 5, 4, 11], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[5, 4, 2, 6, -2, 8], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[5, 2, 0, 7, 6, 7], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[6, 4, 2, 7, -6, 7], -772, ["1^-2 193^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 193], -772, ["1^2 193^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 97], -772, ["1^2 193^1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 65], -772, ["1^2 193^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 33], -772, ["1^2 193^1", "2^3_3"]*], \
[*[2, 2, 2, 5, 2, 22], -772, ["1^2 193^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 8, 13], -772, ["1^2 193^1", "2^3_3"]*], \
[*[3, 2, 0, 5, 2, 14], -772, ["1^2 193^1", "2^3_3"]*], \
[*[5, 4, 4, 5, 2, 10], -772, ["1^2 193^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 39], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 7, 6, 29], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 10, 8, 21], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 13, 2, 15], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 14, 8, 15], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 7, 2, 14], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 6, 6, 13], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 8, -2, 9], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[5, 2, 2, 6, 2, 7], -776, ["1^-2 97^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 194], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 97], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 65], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 4, 33], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 9, 4, 22], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 11, 4, 18], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 49], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 25], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 4, 0, 18], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[4, 0, 2, 6, 4, 9], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[4, 2, 2, 7, -6, 9], -776, ["1^2 97^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 5, 0, 39], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 10, 20], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 0, 33], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[2, 2, 0, 8, 0, 13], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[3, 2, 0, 4, 2, 18], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[3, 0, 0, 5, 0, 13], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 0, 10], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, 2, 9], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[5, 4, 2, 6, 6, 9], -780, ["1^-2 3^-1", "1^2 5^-1", "1^-2 13^-1", "2^-3_5"]*], \
[*[1, 0, 0, 14, 2, 14], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 4, 15], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[3, 0, 2, 3, 0, 22], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[3, 2, 2, 9, -8, 10], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[1, 0, 0, 2, 2, 98], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 0, 39], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_1"]*], \
[*[3, 0, 0, 6, 2, 11], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 0, 65], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 6, 17], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[2, 2, 2, 9, 2, 12], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[3, 2, 0, 8, 4, 9], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[3, 0, 0, 9, 8, 9], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[4, 2, 2, 6, -2, 9], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 6, 34], -780, ["1^2 3^1", "1^2 5^-1", "1^-2 13^-1", "2^-3_1"]*], \
[*[2, 2, 2, 10, 4, 11], -780, ["1^2 3^1", "1^2 5^-1", "1^-2 13^-1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 195], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 49], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 0, 20], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 13], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[5, 0, 2, 5, 0, 8], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[5, 0, 0, 6, 6, 8], -780, ["1^2 13^1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 2, 28], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[1, 0, 0, 13, 0, 15], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 4, 29], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[4, 2, 0, 4, 0, 13], -780, ["1^-2 5^1", "1^-2 13^-1", "2^-3_5"]*], \
[*[1, 0, 0, 10, 10, 22], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 65], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 0, 15], -780, ["1^2 13^1", "2^-3_1"]*], \
[*[3, 2, 0, 5, 0, 14], -784, ["1^-1 7^-2", "[2^1 4^2]_3"]*], \
[*[5, 4, 2, 5, -2, 10], -784, ["2^2_2 8^1_1"]*], \
[*[4, 0, 4, 7, 0, 8], -784, ["1^1 7^2", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 14, 0, 14], -784, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 7, 0, 14], -784, ["[2^1 4^2]_7"]*], \
[*[2, 2, 2, 11, 8, 11], -784, ["2^2_6 8^1_1"]*], \
[*[4, 0, 0, 7, 0, 7], -784, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 7, 0, 28], -784, ["2^2_0 8^1_7"]*], \
[*[4, 4, 2, 8, 8, 9], -784, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 10, 4, 20], -784, ["1^-2 49^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 3, 2, 33], -784, ["1^-2 49^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 6, 4, 17], -784, ["1^-2 49^-1", "[2^1 4^2]_3"]*], \
[*[3, 0, 2, 8, 4, 9], -784, ["1^-2 49^-1", "[2^1 4^2]_3"]*], \
[*[4, 0, 4, 5, 2, 11], -784, ["1^-2 49^-1", "[2^1 4^2]_3"]*], \
[*[4, 4, 4, 6, 4, 11], -784, ["1^-2 49^-1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 5, 4, 40], -784, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 13, 10, 17], -784, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 6, 2, 17], -784, ["2^2_2 8^1_1"]*], \
[*[2, 2, 0, 9, 4, 12], -784, ["2^2_2 8^1_1"]*], \
[*[4, 0, 0, 5, 2, 10], -784, ["2^2_2 8^1_1"]*], \
[*[5, 2, 4, 5, 0, 9], -784, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 2, 0, 98], -784, ["1^2 49^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 4, 4, 50], -784, ["1^2 49^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 49], -784, ["1^2 49^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 9, 2, 11], -784, ["1^2 49^1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 25], -784, ["1^2 49^1", "[2^1 4^2]_3"]*], \
[*[5, 0, 4, 6, 4, 8], -784, ["1^2 49^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 196], -784, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 49], -784, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 8, 4, 25], -784, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 25], -784, ["2^2_2 8^1_1"]*], \
[*[2, 2, 0, 5, 2, 22], -784, ["2^2_2 8^1_1"]*], \
[*[5, 2, 4, 6, 4, 8], -784, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 197], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 33], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 2, 22], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 4, 21], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[2, 2, 2, 10, 10, 13], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[5, 2, 2, 6, 0, 7], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[5, 4, 4, 6, -2, 9], -788, ["1^2 197^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 99], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 66], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 2, 18], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[2, 2, 2, 3, 2, 40], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[2, 2, 2, 7, 4, 16], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 25], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 17], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 4, 19], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 2, 2, 5, 4, 15], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, 2, 12], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 2, 0, 7, 2, 10], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 0, 2, 7, 6, 11], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, -4, 11], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[4, 2, 2, 7, 4, 8], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[5, 4, 0, 7, 4, 7], -788, ["1^-2 197^1", "2^-3_3"]*], \
[*[2, 0, 0, 3, 0, 33], -792, ["1^1 3^-2", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 9, 6, 12], -792, ["1^1 3^-2", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 0, 6, 0, 11], -792, ["1^1 3^-2", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 4, 5, -2, 11], -792, ["1^1 3^-2", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[2, 2, 2, 5, 4, 23], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 17], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 0, 5, 4, 14], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 6, 0, 33], -792, ["1^-1 3^2", "1^-2 11^-1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 0, 7, 4, 10], -792, ["1^-1 3^2", "1^-2 11^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 66], -792, ["1^2 11^1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 0, 3, 0, 22], -792, ["1^2 11^1", "[2^-2 4^1]_5"]*], \
[*[6, 0, 6, 6, 0, 7], -792, ["1^2 11^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 13, 12, 18], -792, ["1^2 9^-1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 2, 20], -792, ["1^2 9^-1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 9, 0, 11], -792, ["1^2 9^-1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 2, 5, -2, 11], -792, ["1^2 9^-1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 198], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 9, 0, 22], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 2, 13], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[5, 4, 2, 7, 4, 7], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 99], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 11, 0, 18], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 25], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 0, 4, 0, 18], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 2, 6, 4, 12], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 6, 0, 12], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[5, 2, 0, 6, 2, 7], -792, ["1^-2 9^1", "1^-2 11^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 9, 6, 23], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 40], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 5, 0, 22], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 0, 5, 4, 15], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 8, 2, 9], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[6, 4, 4, 7, -4, 7], -792, ["1^2 11^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 67], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 34], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[2, 2, 2, 6, 4, 19], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[2, 2, 2, 10, 2, 11], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[2, 2, 0, 11, 8, 11], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[3, 2, 2, 6, -4, 13], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[5, 0, 2, 6, 2, 7], -796, ["1^-2 199^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 199], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 100], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 50], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 2, 40], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 4, 29], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 25], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 26], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 2, 20], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 13, 6, 16], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 14, 10, 16], -796, ["1^2 199^1", "2^3_1"]*], \
[*[2, 2, 2, 4, 2, 29], -796, ["1^2 199^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 4, 23], -796, ["1^2 199^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 6, 16], -796, ["1^2 199^1", "2^3_1"]*], \
[*[2, 0, 2, 9, 4, 12], -796, ["1^2 199^1", "2^3_1"]*], \
[*[3, 2, 2, 8, 0, 9], -796, ["1^2 199^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 4, 11], -796, ["1^2 199^1", "2^3_1"]*], \
[*[4, 2, 2, 6, 2, 9], -796, ["1^2 199^1", "2^3_1"]*], \
[*[4, 2, 4, 8, 8, 9], -796, ["1^2 199^1", "2^3_1"]*], \
[*[5, 2, 4, 6, -2, 8], -796, ["1^2 199^1", "2^3_1"]*], \
[*[5, 4, 4, 7, 6, 8], -796, ["1^2 199^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 0, 20], -800, ["1^-1 5^-2", "[2^1 4^1 8^1]_7"]*], \
[*[4, 0, 0, 5, 0, 10], -800, ["1^-1 5^-2", "[2^1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 5, 0, 40], -800, ["2^-2_6 16^-1_5"]*], \
[*[4, 4, 4, 6, 2, 11], -800, ["2^2_6 16^1_1"]*], \
[*[1, 0, 0, 15, 10, 15], -800, ["2^2_0 16^1_7"]*], \
[*[4, 0, 4, 5, 0, 11], -800, ["2^2_0 16^1_7"]*], \
[*[2, 0, 0, 5, 0, 20], -800, ["1^1 5^2", "[2^1 4^1 8^1]_3"]*], \
[*[3, 2, 0, 7, 0, 10], -800, ["1^1 5^2", "[2^1 4^1 8^1]_3"]*], \
[*[3, 2, 2, 7, -6, 12], -800, ["2^-2_4 16^-1_3"]*], \
[*[5, 0, 0, 7, 6, 7], -800, ["2^-2_4 16^-1_3"]*], \
[*[2, 2, 0, 3, 0, 40], -800, ["2^-2_2 16^-1_5"]*], \
[*[7, 6, 4, 7, -4, 7], -800, ["2^-2_2 16^-1_5"]*], \
[*[2, 0, 2, 10, 10, 13], -800, ["2^2_2 16^1_1"]*], \
[*[5, 0, 0, 5, 0, 8], -800, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 2, 0, 100], -800, ["1^-2 25^-1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 12, 8, 18], -800, ["1^-2 25^-1", "[2^1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 4, 0, 25], -800, ["1^-2 25^-1", "[2^1 4^1 8^1]_3"]*], \
[*[3, 0, 2, 4, 0, 17], -800, ["1^-2 25^-1", "[2^1 4^1 8^1]_3"]*], \
[*[6, 4, 4, 6, 0, 7], -800, ["1^-2 25^-1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 3, 2, 67], -800, ["2^-2_4 16^-1_3"]*], \
[*[1, 0, 0, 8, 8, 27], -800, ["2^-2_4 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 25], -800, ["2^-2_4 16^-1_3"]*], \
[*[4, 4, 2, 4, 2, 17], -800, ["2^-2_4 16^-1_3"]*], \
[*[4, 2, 0, 7, 4, 8], -800, ["2^-2_4 16^-1_3"]*], \
[*[2, 2, 0, 7, 4, 16], -800, ["2^-2_2 16^-1_5"]*], \
[*[3, 2, 2, 3, -2, 26], -800, ["2^-2_2 16^-1_5"]*], \
[*[3, 0, 2, 4, 4, 18], -800, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 8, 0, 25], -800, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 12, 4, 17], -800, ["2^2_2 16^1_1"]*], \
[*[2, 2, 2, 9, 6, 13], -800, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 4, 0, 50], -800, ["1^2 25^1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 6, 4, 34], -800, ["1^2 25^1", "[2^1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 8, 4, 13], -800, ["1^2 25^1", "[2^1 4^1 8^1]_3"]*], \
[*[3, 2, 2, 5, -2, 15], -800, ["1^2 25^1", "[2^1 4^1 8^1]_3"]*], \
[*[4, 0, 0, 6, 4, 9], -800, ["1^2 25^1", "[2^1 4^1 8^1]_3"]*], \
[*[5, 4, 2, 6, -4, 9], -800, ["1^2 25^1", "[2^1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 4, 4, 51], -800, ["2^-2_4 16^-1_3"]*], \
[*[1, 0, 0, 11, 6, 19], -800, ["2^-2_4 16^-1_3"]*], \
[*[3, 2, 2, 4, -2, 19], -800, ["2^-2_4 16^-1_3"]*], \
[*[4, 0, 2, 4, 2, 13], -800, ["2^-2_4 16^-1_3"]*], \
[*[4, 2, 4, 5, 4, 12], -800, ["2^-2_4 16^-1_3"]*], \
[*[4, 4, 0, 7, 4, 9], -800, ["2^-2_4 16^-1_3"]*], \
[*[2, 0, 2, 2, 2, 51], -800, ["2^-2_2 16^-1_5"]*], \
[*[2, 0, 2, 8, 8, 15], -800, ["2^-2_2 16^-1_5"]*], \
[*[3, 0, 2, 7, 2, 10], -800, ["2^-2_2 16^-1_5"]*], \
[*[4, 4, 4, 7, 6, 10], -800, ["2^-2_2 16^-1_5"]*], \
[*[1, 0, 0, 1, 0, 200], -800, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 9, 8, 24], -800, ["2^2_2 16^1_1"]*], \
[*[2, 0, 2, 8, 0, 13], -800, ["2^2_2 16^1_1"]*], \
[*[5, 0, 4, 5, 2, 9], -800, ["2^2_2 16^1_1"]*], \
[*[1, 0, 0, 3, 0, 67], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[1, 0, 0, 7, 6, 30], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[2, 2, 0, 4, 2, 29], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[2, 2, 2, 7, 2, 16], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 17], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[4, 0, 2, 7, 4, 8], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[5, 4, 2, 7, -2, 7], -804, ["1^2 3^-1", "1^-2 67^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 201], -804, ["1^2 67^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 6, 21], -804, ["1^2 67^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 34], -804, ["1^2 67^1", "2^3_3"]*], \
[*[2, 2, 0, 10, 4, 11], -804, ["1^2 67^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 101], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 41], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 67], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[2, 2, 0, 6, 4, 19], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[3, 0, 2, 6, 6, 13], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[5, 0, 4, 6, 6, 9], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[6, 6, 6, 6, 4, 9], -804, ["1^-2 3^1", "1^-2 67^-1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 35], -804, ["1^2 67^1", "2^3_7"]*], \
[*[1, 0, 0, 14, 6, 15], -804, ["1^2 67^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 2, 15], -804, ["1^2 67^1", "2^3_7"]*], \
[*[2, 2, 2, 11, 10, 12], -804, ["1^2 67^1", "2^3_7"]*], \
[*[3, 0, 2, 3, 2, 23], -804, ["1^2 67^1", "2^3_7"]*], \
[*[3, 2, 0, 6, 2, 12], -804, ["1^2 67^1", "2^3_7"]*], \
[*[3, 2, 2, 8, 6, 10], -804, ["1^2 67^1", "2^3_7"]*], \
[*[4, 2, 4, 4, 4, 15], -804, ["1^2 67^1", "2^3_7"]*], \
[*[4, 2, 2, 6, 0, 9], -804, ["1^2 67^1", "2^3_7"]*], \
[*[4, 4, 2, 7, 4, 9], -804, ["1^2 67^1", "2^3_7"]*], \
[*[5, 4, 2, 6, 2, 8], -804, ["1^2 67^1", "2^3_7"]*], \
[*[6, 6, 6, 7, 6, 8], -804, ["1^2 67^1", "2^3_7"]*], \
[*[1, 0, 0, 2, 0, 101], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 7, 2, 29], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 4, 21], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 17], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 9, 8, 13], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 5, 2, 14], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[5, 2, 2, 6, -4, 8], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 2, 6, 0, 8], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 4, 6, 2, 7], -808, ["1^-2 101^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 202], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 14, 12, 17], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 51], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 2, 34], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 3, 2, 41], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 5, 2, 23], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 4, 15], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 7, 6, 17], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 9, 2, 12], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 10, 6, 11], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 10, 4, 11], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 11, 10, 12], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 5, 2, 11], -808, ["1^2 101^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 6, 2, 34], -812, ["1^-2 7^-1", "1^2 29^-1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 2, 41], -812, ["1^-2 7^-1", "1^2 29^-1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 6, 17], -812, ["1^-2 7^-1", "1^2 29^-1", "2^-3_1"]*], \
[*[6, 6, 4, 7, 4, 7], -812, ["1^-2 7^-1", "1^2 29^-1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 2, 68], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 2, 17], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 10, 19], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 2, 21], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[2, 2, 0, 9, 6, 13], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[3, 2, 2, 5, -4, 16], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[4, 2, 2, 5, -4, 12], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[4, 2, 2, 7, -2, 8], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[5, 4, 0, 6, 2, 8], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[5, 4, 0, 7, 6, 8], -812, ["1^-2 29^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 203], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 51], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 0, 29], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 4, 23], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 0, 29], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[2, 0, 2, 11, 10, 12], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[3, 2, 0, 8, 6, 10], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 13], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[4, 2, 0, 6, 2, 9], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[5, 2, 0, 6, 0, 7], -812, ["1^2 7^1", "1^2 29^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 102], -812, ["1^-2 29^1", "2^-3_1"]*], \
[*[1, 0, 0, 14, 14, 18], -812, ["1^-2 29^1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 2, 19], -812, ["1^-2 29^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 0, 15], -812, ["1^-2 29^1", "2^-3_1"]*], \
[*[3, 0, 2, 7, 0, 10], -812, ["1^-2 29^1", "2^-3_1"]*], \
[*[1, 0, 0, 2, 0, 102], -816, ["1^-2 3^-1", "1^2 17^-1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 8, 4, 26], -816, ["1^-2 3^-1", "1^2 17^-1", "[2^-1 4^2]_1"]*], \
[*[3, 0, 0, 6, 4, 12], -816, ["1^-2 3^-1", "1^2 17^-1", "[2^-1 4^2]_1"]*], \
[*[3, 2, 2, 9, 6, 9], -816, ["1^-2 3^-1", "1^2 17^-1", "[2^-1 4^2]_1"]*], \
[*[6, 0, 4, 6, 4, 7], -816, ["1^-2 3^-1", "1^2 17^-1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 4, 4, 27], -816, ["2^-2_2 8^1_7"]*], \
[*[3, 0, 2, 3, 0, 23], -816, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 26], -816, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 0, 6, 0, 12], -816, ["2^-2_2 8^1_7"]*], \
[*[3, 0, 0, 7, 6, 11], -816, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 12, 12, 20], -816, ["1^-2 17^1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 17], -816, ["1^-2 17^1", "2^-1_5 4^2_II"]*], \
[*[4, 0, 4, 5, 4, 12], -816, ["1^-2 17^1", "2^-1_5 4^2_II"]*], \
[*[5, 2, 2, 5, -2, 9], -816, ["1^-2 17^1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 3, 0, 34], -816, ["[2^-1 4^2]_5"]*], \
[*[3, 0, 0, 4, 4, 18], -816, ["[2^-1 4^2]_5"]*], \
[*[3, 2, 2, 5, 2, 15], -816, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 0, 6, 4, 11], -816, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 3, 0, 68], -816, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 11, 8, 20], -816, ["2^-2_4 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 17], -816, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 2, 4, 2, 19], -816, ["2^-2_4 8^1_1"]*], \
[*[3, 0, 0, 8, 4, 9], -816, ["2^-2_4 8^1_1"]*], \
[*[3, 2, 0, 8, 2, 9], -816, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 0, 5, 4, 11], -816, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 5, 2, 41], -816, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 12, 0, 17], -816, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 0, 9, 0, 12], -816, ["2^-2_6 8^1_7"]*], \
[*[5, 2, 4, 6, 6, 9], -816, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 52], -816, ["1^2 3^1", "1^2 17^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 0, 5, 2, 13], -816, ["1^2 3^1", "1^2 17^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 51], -816, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 4, 5, 4, 14], -816, ["[2^-1 4^2]_5"]*], \
[*[5, 0, 2, 6, 0, 7], -816, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 4, 0, 51], -816, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 15, 12, 16], -816, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 2, 4, 0, 13], -816, ["2^-2_4 8^1_1"]*], \
[*[4, 2, 2, 5, 0, 11], -816, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 204], -816, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 13, 4, 16], -816, ["2^-2_6 8^1_7"]*], \
[*[5, 4, 2, 5, 2, 10], -816, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 6, 0, 34], -816, ["1^-2 17^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 10, 8, 22], -816, ["1^-2 17^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 6, 0, 17], -816, ["1^-2 17^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 6, 6, 19], -816, ["2^-2_2 8^1_7"]*], \
[*[4, 0, 4, 6, 6, 11], -816, ["2^-2_2 8^1_7"]*], \
[*[4, 4, 0, 7, 6, 10], -816, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 11, 4, 19], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 35], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[2, 2, 2, 8, 6, 15], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 0, 19], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[3, 0, 2, 5, 0, 14], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[3, 2, 2, 5, 0, 15], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[3, 0, 2, 8, 2, 9], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[3, 0, 2, 8, 6, 10], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[4, 2, 0, 5, 2, 11], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[5, 0, 0, 6, 2, 7], -820, ["1^2 5^-1", "1^-2 41^-1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 205], -820, ["1^2 41^1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 0, 41], -820, ["1^2 41^1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 0, 21], -820, ["1^2 41^1", "2^-3_7"]*], \
[*[2, 2, 0, 5, 2, 23], -820, ["1^2 41^1", "2^-3_7"]*], \
[*[5, 0, 4, 5, 0, 9], -820, ["1^2 41^1", "2^-3_7"]*], \
[*[5, 4, 2, 5, 0, 10], -820, ["1^2 41^1", "2^-3_7"]*], \
[*[1, 0, 0, 13, 8, 17], -820, ["1^-2 5^1", "1^-2 41^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 69], -820, ["1^-2 5^1", "1^-2 41^-1", "2^-3_7"]*], \
[*[2, 2, 2, 9, 8, 14], -820, ["1^-2 5^1", "1^-2 41^-1", "2^-3_7"]*], \
[*[6, 2, 4, 6, 4, 7], -820, ["1^-2 5^1", "1^-2 41^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 103], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 10, 23], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 0, 41], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[2, 0, 2, 9, 2, 12], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 26], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 4, 11], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[3, 2, 2, 8, 8, 11], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[4, 2, 4, 6, 6, 11], -820, ["1^2 41^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 69], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 5, 4, 42], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 4, 35], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 10, 4, 21], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 11, 10, 21], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 4, 2, 19], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[4, 0, 2, 6, 2, 9], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[4, 4, 2, 6, 4, 11], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 2, 7, 6, 9], -824, ["1^-2 103^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 206], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 103], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 4, 30], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 9, 2, 23], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 14, 4, 15], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 15, 14, 17], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 6, 16], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 7, 2, 16], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 2, 13], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 9, 8, 14], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[3, 2, 2, 8, -4, 10], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[5, 4, 4, 6, 4, 9], -824, ["1^2 103^1", "[2^2 4^1]_1"]*], \
[*[3, 0, 0, 7, 2, 10], -828, ["1^-1 3^-2", "1^-2 23^-1", "2^3_5"]*], \
[*[6, 6, 0, 7, 4, 7], -828, ["1^-1 3^-2", "1^-2 23^-1", "2^3_5"]*], \
[*[1, 0, 0, 3, 0, 69], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 36], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 6, 24], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 6, 18], -828, ["1^2 23^1", "2^3_1"]*], \
[*[3, 0, 0, 6, 6, 13], -828, ["1^2 23^1", "2^3_1"]*], \
[*[4, 2, 0, 7, 6, 9], -828, ["1^2 23^1", "2^3_1"]*], \
[*[2, 2, 0, 8, 6, 15], -828, ["1^1 3^2", "1^-2 23^-1", "2^3_1"]*], \
[*[3, 0, 0, 5, 2, 14], -828, ["1^1 3^2", "1^-2 23^-1", "2^3_1"]*], \
[*[5, 4, 4, 5, 4, 11], -828, ["1^1 3^2", "1^-2 23^-1", "2^3_1"]*], \
[*[2, 2, 0, 2, 0, 69], -828, ["1^2 23^1", "2^3_5"]*], \
[*[2, 0, 2, 3, 0, 35], -828, ["1^2 23^1", "2^3_5"]*], \
[*[3, 0, 0, 3, 0, 23], -828, ["1^2 23^1", "2^3_5"]*], \
[*[2, 2, 2, 3, 2, 42], -828, ["1^-2 9^-1", "1^-2 23^-1", "2^3_5"]*], \
[*[2, 2, 0, 6, 2, 19], -828, ["1^-2 9^-1", "1^-2 23^-1", "2^3_5"]*], \
[*[3, 2, 0, 5, 2, 15], -828, ["1^-2 9^-1", "1^-2 23^-1", "2^3_5"]*], \
[*[3, 2, 2, 6, 4, 13], -828, ["1^-2 9^-1", "1^-2 23^-1", "2^3_5"]*], \
[*[1, 0, 0, 2, 2, 104], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 26], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 27], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 0, 23], -828, ["1^2 23^1", "2^3_1"]*], \
[*[2, 2, 2, 5, 4, 24], -828, ["1^2 23^1", "2^3_1"]*], \
[*[2, 0, 2, 9, 0, 12], -828, ["1^2 23^1", "2^3_1"]*], \
[*[3, 0, 2, 6, 2, 12], -828, ["1^2 23^1", "2^3_1"]*], \
[*[3, 2, 0, 8, 0, 9], -828, ["1^2 23^1", "2^3_1"]*], \
[*[3, 2, 0, 9, 6, 9], -828, ["1^2 23^1", "2^3_1"]*], \
[*[4, 2, 0, 6, 0, 9], -828, ["1^2 23^1", "2^3_1"]*], \
[*[4, 2, 4, 7, 4, 9], -828, ["1^2 23^1", "2^3_1"]*], \
[*[5, 2, 4, 6, 2, 8], -828, ["1^2 23^1", "2^3_1"]*], \
[*[5, 0, 4, 7, 6, 8], -828, ["1^2 23^1", "2^3_1"]*], \
[*[2, 0, 2, 5, 4, 22], -828, ["1^2 9^1", "1^-2 23^-1", "2^3_5"]*], \
[*[2, 2, 0, 10, 2, 11], -828, ["1^2 9^1", "1^-2 23^-1", "2^3_5"]*], \
[*[5, 2, 2, 7, -4, 7], -828, ["1^2 9^1", "1^-2 23^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 207], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 52], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 13, 2, 16], -828, ["1^2 23^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 14, 16], -828, ["1^2 23^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 0, 23], -828, ["1^2 23^1", "2^3_1"]*], \
[*[2, 0, 2, 9, 6, 13], -828, ["1^2 23^1", "2^3_1"]*], \
[*[4, 2, 2, 7, 2, 8], -828, ["1^2 23^1", "2^3_1"]*], \
[*[5, 4, 4, 7, -2, 8], -828, ["1^2 23^1", "2^3_1"]*], \
[*[4, 0, 4, 4, 4, 15], -832, ["1^2 13^-1", "2^1_7 8^-2_II"]*], \
[*[7, 6, 6, 7, 6, 7], -832, ["1^2 13^-1", "2^1_7 8^-2_II"]*], \
[*[1, 0, 0, 4, 0, 52], -832, ["2^-1_5 8^2_2"]*], \
[*[4, 0, 0, 4, 0, 13], -832, ["2^-1_5 8^2_2"]*], \
[*[5, 4, 4, 8, 8, 8], -832, ["2^-1_5 8^2_2"]*], \
[*[2, 0, 0, 5, 2, 21], -832, ["[2^-1 4^1]_6 16^1_1"]*], \
[*[2, 0, 0, 8, 0, 13], -832, ["[2^-1 4^1]_6 16^1_1"]*], \
[*[4, 4, 0, 5, 4, 14], -832, ["[2^-1 4^1]_6 16^1_1"]*], \
[*[5, 4, 0, 6, 0, 8], -832, ["[2^-1 4^1]_6 16^1_1"]*], \
[*[1, 0, 0, 14, 8, 16], -832, ["[2^-1 4^1]_0 16^1_7"]*], \
[*[2, 0, 0, 7, 2, 15], -832, ["[2^-1 4^1]_0 16^1_7"]*], \
[*[2, 0, 0, 8, 8, 15], -832, ["[2^-1 4^1]_0 16^1_7"]*], \
[*[6, 4, 4, 7, 6, 7], -832, ["[2^-1 4^1]_0 16^1_7"]*], \
[*[1, 0, 0, 1, 0, 208], -832, ["2^2_2 32^-1_5"]*], \
[*[1, 0, 0, 16, 16, 17], -832, ["2^2_2 32^-1_5"]*], \
[*[2, 0, 2, 2, 2, 53], -832, ["2^2_2 32^-1_5"]*], \
[*[2, 2, 0, 5, 4, 24], -832, ["2^2_2 32^-1_5"]*], \
[*[2, 2, 2, 9, 4, 13], -832, ["2^2_2 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 13], -832, ["2^2_2 32^-1_5"]*], \
[*[1, 0, 0, 4, 4, 53], -832, ["2^-2_6 32^1_1"]*], \
[*[1, 0, 0, 13, 0, 16], -832, ["2^-2_6 32^1_1"]*], \
[*[4, 4, 4, 5, 2, 14], -832, ["2^-2_6 32^1_1"]*], \
[*[5, 2, 4, 6, 0, 8], -832, ["2^-2_6 32^1_1"]*], \
[*[3, 2, 2, 7, -2, 11], -832, ["1^-2 13^1", "2^-1_3 8^2_0"]*], \
[*[4, 0, 0, 7, 4, 8], -832, ["1^-2 13^1", "2^-1_3 8^2_0"]*], \
[*[3, 2, 2, 3, -2, 27], -832, ["2^-1_3 8^2_II"]*], \
[*[3, 0, 2, 8, 8, 11], -832, ["2^-1_3 8^2_II"]*], \
[*[1, 0, 0, 8, 8, 28], -832, ["2^-1_5 8^2_6"]*], \
[*[5, 2, 2, 5, 2, 9], -832, ["2^-1_5 8^2_6"]*], \
[*[1, 0, 0, 2, 0, 104], -832, ["[2^-1 4^1]_2 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 26], -832, ["[2^-1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 9, 4, 12], -832, ["[2^-1 4^1]_2 16^1_1"]*], \
[*[3, 0, 2, 8, 0, 9], -832, ["[2^-1 4^1]_2 16^1_1"]*], \
[*[2, 0, 0, 3, 2, 35], -832, ["[2^-1 4^1]_4 16^1_7"]*], \
[*[2, 0, 0, 4, 4, 27], -832, ["[2^-1 4^1]_4 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 26], -832, ["[2^-1 4^1]_4 16^1_7"]*], \
[*[5, 2, 4, 5, 4, 10], -832, ["[2^-1 4^1]_4 16^1_7"]*], \
[*[1, 0, 0, 7, 6, 31], -832, ["2^2_0 32^-1_3"]*], \
[*[3, 0, 2, 5, 4, 15], -832, ["2^2_0 32^-1_3"]*], \
[*[4, 4, 4, 8, 6, 9], -832, ["2^2_0 32^-1_3"]*], \
[*[5, 4, 2, 7, 6, 8], -832, ["2^2_0 32^-1_3"]*], \
[*[3, 2, 0, 7, 4, 11], -832, ["2^2_6 32^-1_5"]*], \
[*[6, 4, 2, 6, -2, 7], -832, ["2^2_6 32^-1_5"]*], \
[*[2, 2, 0, 3, 2, 42], -832, ["2^-2_2 32^1_1"]*], \
[*[2, 2, 0, 7, 0, 16], -832, ["2^-2_2 32^1_1"]*], \
[*[2, 0, 2, 10, 2, 11], -832, ["2^-2_2 32^1_1"]*], \
[*[2, 2, 2, 11, 6, 11], -832, ["2^-2_2 32^1_1"]*], \
[*[1, 0, 0, 11, 2, 19], -832, ["2^-2_4 32^1_7"]*], \
[*[3, 2, 2, 4, 4, 20], -832, ["2^-2_4 32^1_7"]*], \
[*[4, 2, 4, 5, 2, 12], -832, ["2^-2_4 32^1_7"]*], \
[*[4, 0, 4, 7, 4, 9], -832, ["2^-2_4 32^1_7"]*], \
[*[1, 0, 0, 6, 2, 35], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[1, 0, 0, 7, 2, 30], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[1, 0, 0, 11, 0, 19], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 4, 31], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[3, 2, 0, 4, 0, 19], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[3, 2, 0, 6, 4, 13], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[4, 2, 0, 5, 0, 11], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[4, 0, 2, 7, 6, 9], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 2, 9], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 6, 10], -836, ["1^-2 11^-1", "1^2 19^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 105], -836, ["1^-2 19^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 2, 21], -836, ["1^-2 19^1", "2^3_3"]*], \
[*[1, 0, 0, 13, 10, 18], -836, ["1^-2 19^1", "2^3_3"]*], \
[*[2, 2, 0, 10, 0, 11], -836, ["1^-2 19^1", "2^3_3"]*], \
[*[5, 2, 4, 6, -4, 9], -836, ["1^-2 19^1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 209], -836, ["1^2 11^1", "1^2 19^-1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 42], -836, ["1^2 11^1", "1^2 19^-1", "2^3_3"]*], \
[*[1, 0, 0, 9, 8, 25], -836, ["1^2 11^1", "1^2 19^-1", "2^3_3"]*], \
[*[2, 2, 0, 6, 0, 19], -836, ["1^2 11^1", "1^2 19^-1", "2^3_3"]*], \
[*[3, 2, 2, 9, -4, 9], -836, ["1^2 11^1", "1^2 19^-1", "2^3_3"]*], \
[*[1, 0, 0, 3, 2, 70], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[1, 0, 0, 14, 2, 15], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[1, 0, 0, 15, 8, 15], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 4, 16], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 18], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[4, 2, 4, 4, 2, 15], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[4, 2, 2, 7, 0, 8], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[5, 4, 2, 7, 2, 7], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[6, 6, 4, 7, 2, 7], -836, ["1^-2 19^1", "2^3_7"]*], \
[*[1, 0, 0, 3, 0, 70], -840, ["1^2 3^-1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 0, 21], -840, ["1^2 3^-1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 7, 4, 17], -840, ["1^2 3^-1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 7, 0, 30], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 11, 8, 11], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[3, 0, 0, 5, 0, 14], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 10, 0, 21], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 0, 35], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[5, 4, 2, 7, 0, 7], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 210], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 53], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[3, 0, 0, 7, 0, 10], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[5, 0, 4, 5, 4, 10], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 5, 0, 42], -840, ["1^-2 3^1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 6, 19], -840, ["1^-2 3^1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 2, 6, -2, 13], -840, ["1^-2 3^1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[6, 6, 0, 7, 6, 8], -840, ["1^-2 3^1", "1^-2 5^-1", "1^-2 7^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 105], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 27], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[3, 0, 2, 6, 0, 12], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[5, 0, 0, 6, 0, 7], -840, ["1^2 7^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 0, 35], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 3, 0, 42], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 10, 0, 11], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 10, 10, 13], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 5, 0, 15], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[4, 0, 2, 6, 0, 9], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[5, 4, 4, 6, 0, 9], -840, ["1^2 5^1", "1^-2 7^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 14, 0, 15], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 7, 0, 15], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[3, 0, 2, 3, 2, 24], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[5, 4, 0, 5, 0, 10], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[5, 2, 2, 6, 4, 8], -840, ["1^2 7^1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 211], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 53], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 4, 43], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 6, 20], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[1, 0, 0, 13, 12, 19], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 36], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[2, 2, 2, 5, 2, 24], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, -2, 20], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[3, 2, 2, 5, 4, 16], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 2, 11], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[4, 2, 2, 5, 4, 12], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 14], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[5, 2, 2, 5, 0, 9], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, -2, 10], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[5, 4, 4, 5, 0, 11], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[5, 0, 4, 6, 2, 8], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[5, 2, 4, 7, 6, 8], -844, ["1^2 211^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 106], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[1, 0, 0, 10, 6, 22], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 71], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 8, 14], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, 6, 14], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[3, 2, 2, 9, 8, 10], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[6, 2, 4, 6, -2, 7], -844, ["1^-2 211^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 54], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 6, 4, 36], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 53], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 5, 4, 22], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[4, 4, 0, 7, 2, 9], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[4, 4, 4, 7, 4, 10], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[6, 4, 0, 7, 6, 7], -848, ["1^2 53^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 212], -848, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 53], -848, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 9, 4, 24], -848, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 13, 6, 17], -848, ["2^-2_6 8^1_1"]*], \
[*[2, 2, 2, 9, 2, 13], -848, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 0, 6, 2, 9], -848, ["2^-2_6 8^1_1"]*], \
[*[5, 2, 0, 6, 4, 8], -848, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 27], -848, ["1^-2 53^1", "2^-1_3 4^2_II"]*], \
[*[3, 0, 2, 4, 4, 19], -848, ["1^-2 53^1", "2^-1_3 4^2_II"]*], \
[*[3, 2, 2, 7, 2, 11], -848, ["1^-2 53^1", "2^-1_3 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 19], -848, ["1^-2 53^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 106], -848, ["[2^-1 4^2]_3"]*], \
[*[1, 0, 0, 12, 4, 18], -848, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 10, 4, 11], -848, ["[2^-1 4^2]_3"]*], \
[*[3, 2, 0, 5, 4, 16], -848, ["[2^-1 4^2]_3"]*], \
[*[3, 2, 0, 9, 8, 10], -848, ["[2^-1 4^2]_3"]*], \
[*[2, 2, 2, 3, 2, 43], -848, ["2^-2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 27], -848, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 18], -848, ["2^-2_2 8^1_1"]*], \
[*[3, 0, 2, 7, 4, 11], -848, ["2^-2_2 8^1_1"]*], \
[*[6, 6, 2, 7, 4, 7], -848, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 3, 2, 71], -848, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 8, 4, 27], -848, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 12, 8, 19], -848, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 7, 6, 12], -848, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 8, -6, 11], -848, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 0, 5, 4, 12], -848, ["2^-2_4 8^1_7"]*], \
[*[4, 2, 0, 7, 2, 8], -848, ["2^-2_4 8^1_7"]*], \
[*[5, 4, 0, 7, 2, 7], -848, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 14, 10, 17], -852, ["1^-2 3^-1", "1^-2 71^-1", "2^-3_7"]*], \
[*[2, 2, 2, 6, 6, 21], -852, ["1^-2 3^-1", "1^-2 71^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 6, 17], -852, ["1^-2 3^-1", "1^-2 71^-1", "2^-3_7"]*], \
[*[2, 2, 0, 9, 4, 13], -852, ["1^-2 3^-1", "1^-2 71^-1", "2^-3_7"]*], \
[*[5, 4, 4, 6, 2, 9], -852, ["1^-2 3^-1", "1^-2 71^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 107], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 0, 71], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 36], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 2, 43], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[2, 2, 2, 8, 4, 15], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 2, 3, 0, 24], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 27], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 18], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 0, 5, 4, 15], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 0, 6, 2, 12], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 0, 11], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 2, 0, 7, 6, 12], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 2, 9], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 6, 10], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[3, 0, 2, 9, 8, 10], -852, ["1^2 71^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 4, 31], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 2, 31], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 4, 17], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[2, 2, 0, 11, 6, 11], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[4, 0, 2, 7, 2, 8], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[5, 4, 2, 7, -4, 8], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[6, 6, 6, 7, 4, 8], -852, ["1^2 3^1", "1^-2 71^-1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 213], -852, ["1^2 71^1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 6, 37], -852, ["1^2 71^1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 71], -852, ["1^2 71^1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 2, 22], -852, ["1^2 71^1", "2^-3_7"]*], \
[*[2, 2, 2, 10, 8, 13], -852, ["1^2 71^1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 0, 107], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 5, 2, 43], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 2, 36], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 27], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 9, 2, 12], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 11, 10, 12], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 6, 2, 13], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[4, 4, 2, 6, 2, 11], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 4, 5, 2, 11], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 0, 6, 4, 9], -856, ["1^-2 107^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 214], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 10, 8, 23], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 5, 2, 24], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 19], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 7, 2, 17], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 6, 15], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 5, -2, 16], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 8, 4, 10], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[5, 0, 2, 6, 4, 8], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[5, 2, 2, 7, -6, 8], -856, ["1^2 107^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 108], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 72], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 5, 0, 43], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 7, 6, 32], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 27], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 28], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 12, 2, 18], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[1, 0, 0, 12, 10, 20], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[2, 2, 0, 4, 2, 31], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[4, 0, 2, 5, 0, 11], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[4, 2, 4, 7, 2, 9], -860, ["1^-2 5^-1", "1^-2 43^-1", "2^3_1"]*], \
[*[2, 0, 2, 5, 0, 22], -860, ["1^2 43^1", "2^3_5"]*], \
[*[2, 2, 2, 7, 6, 18], -860, ["1^2 43^1", "2^3_5"]*], \
[*[3, 2, 2, 6, 0, 13], -860, ["1^2 43^1", "2^3_5"]*], \
[*[2, 2, 0, 3, 0, 43], -860, ["1^2 5^1", "1^-2 43^-1", "2^3_5"]*], \
[*[2, 2, 0, 10, 8, 13], -860, ["1^2 5^1", "1^-2 43^-1", "2^3_5"]*], \
[*[3, 2, 2, 10, 10, 10], -860, ["1^2 5^1", "1^-2 43^-1", "2^3_5"]*], \
[*[5, 4, 4, 6, 6, 10], -860, ["1^2 5^1", "1^-2 43^-1", "2^3_5"]*], \
[*[5, 2, 2, 7, 4, 7], -860, ["1^2 5^1", "1^-2 43^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 215], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 54], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 36], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 2, 24], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 10, 24], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 8, 21], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 14, 6, 16], -860, ["1^2 43^1", "2^3_1"]*], \
[*[1, 0, 0, 15, 10, 16], -860, ["1^2 43^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 2, 16], -860, ["1^2 43^1", "2^3_1"]*], \
[*[3, 2, 2, 4, 2, 20], -860, ["1^2 43^1", "2^3_1"]*], \
[*[4, 2, 2, 4, -2, 15], -860, ["1^2 43^1", "2^3_1"]*], \
[*[4, 2, 2, 8, 8, 9], -860, ["1^2 43^1", "2^3_1"]*], \
[*[5, 0, 2, 5, 2, 9], -860, ["1^2 43^1", "2^3_1"]*], \
[*[5, 4, 4, 7, -4, 9], -860, ["1^2 43^1", "2^3_1"]*], \
[*[2, 0, 0, 3, 0, 36], -864, ["1^1 3^-1 9^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 9, 0, 12], -864, ["1^1 3^-1 9^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 0, 0, 8, 8, 11], -864, ["2^2_6 16^-1_3"]*], \
[*[3, 0, 0, 8, 0, 9], -864, ["2^-2_4 16^1_1"]*], \
[*[5, 2, 4, 5, -4, 11], -864, ["2^-2_4 16^1_1"]*], \
[*[5, 2, 0, 5, 0, 9], -864, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 6, 0, 36], -864, ["1^-1 3^1 9^-1", "[2^-1 4^1 8^1]_1"]*], \
[*[4, 0, 0, 6, 0, 9], -864, ["1^-1 3^1 9^-1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 9, 0, 24], -864, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 15, 6, 15], -864, ["2^2_0 16^-1_5"]*], \
[*[4, 4, 0, 7, 0, 9], -864, ["2^2_0 16^-1_5"]*], \
[*[4, 4, 4, 7, 2, 10], -864, ["2^-2_2 16^1_7"]*], \
[*[1, 0, 0, 12, 0, 18], -864, ["1^-1 3^-1 9^1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 0, 0, 4, 0, 18], -864, ["1^-1 3^-1 9^1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 0, 0, 4, 4, 19], -864, ["2^2_6 16^-1_3"]*], \
[*[1, 0, 0, 3, 0, 72], -864, ["2^-2_4 16^1_1"]*], \
[*[4, 4, 4, 4, 2, 19], -864, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 12, 12, 21], -864, ["2^-2_6 16^1_7"]*], \
[*[5, 0, 4, 6, 0, 8], -864, ["1^1 3^1 9^1", "[2^-1 4^1 8^1]_1"]*], \
[*[2, 2, 0, 5, 0, 24], -864, ["2^2_2 16^-1_3"]*], \
[*[5, 4, 2, 8, 8, 8], -864, ["2^2_0 16^-1_5"]*], \
[*[2, 2, 2, 11, 4, 11], -864, ["2^-2_2 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 108], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 14, 12, 18], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 4, 0, 27], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 7, 4, 16], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[2, 0, 0, 9, 6, 13], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 0, 2, 6, 4, 13], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[4, 0, 0, 5, 2, 11], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[5, 4, 2, 6, 4, 9], -864, ["1^-2 27^-1", "[2^-1 4^1 8^1]_5"]*], \
[*[3, 2, 0, 3, 0, 27], -864, ["2^2_6 16^-1_3"]*], \
[*[3, 2, 2, 6, -4, 14], -864, ["2^2_6 16^-1_3"]*], \
[*[4, 4, 0, 6, 2, 11], -864, ["2^2_6 16^-1_3"]*], \
[*[6, 4, 2, 6, 2, 7], -864, ["2^2_6 16^-1_3"]*], \
[*[1, 0, 0, 8, 0, 27], -864, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 11, 4, 20], -864, ["2^-2_4 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 28], -864, ["2^-2_4 16^1_1"]*], \
[*[3, 2, 2, 4, 0, 20], -864, ["2^-2_4 16^1_1"]*], \
[*[4, 0, 4, 5, 2, 12], -864, ["2^-2_4 16^1_1"]*], \
[*[4, 2, 0, 7, 0, 8], -864, ["2^-2_4 16^1_1"]*], \
[*[4, 2, 2, 7, -4, 9], -864, ["2^-2_4 16^1_1"]*], \
[*[4, 0, 2, 8, 8, 9], -864, ["2^-2_4 16^1_1"]*], \
[*[1, 0, 0, 5, 4, 44], -864, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 8, 8, 29], -864, ["2^-2_6 16^1_7"]*], \
[*[5, 2, 2, 6, 6, 9], -864, ["2^-2_6 16^1_7"]*], \
[*[6, 4, 6, 6, 6, 9], -864, ["2^-2_6 16^1_7"]*], \
[*[1, 0, 0, 4, 0, 54], -864, ["1^2 27^1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 10, 4, 22], -864, ["1^2 27^1", "[2^-1 4^1 8^1]_1"]*], \
[*[4, 0, 0, 7, 6, 9], -864, ["1^2 27^1", "[2^-1 4^1 8^1]_1"]*], \
[*[5, 2, 4, 7, -4, 8], -864, ["1^2 27^1", "[2^-1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 1, 0, 216], -864, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 9, 6, 25], -864, ["2^2_2 16^-1_3"]*], \
[*[2, 2, 2, 5, 4, 25], -864, ["2^2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 55], -864, ["2^2_0 16^-1_5"]*], \
[*[1, 0, 0, 7, 2, 31], -864, ["2^2_0 16^-1_5"]*], \
[*[4, 4, 0, 8, 6, 9], -864, ["2^2_0 16^-1_5"]*], \
[*[5, 4, 4, 7, 4, 8], -864, ["2^2_0 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 55], -864, ["2^-2_2 16^1_7"]*], \
[*[2, 2, 0, 7, 6, 18], -864, ["2^-2_2 16^1_7"]*], \
[*[4, 0, 4, 7, 6, 10], -864, ["2^-2_2 16^1_7"]*], \
[*[1, 0, 0, 11, 10, 22], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[2, 2, 0, 8, 4, 15], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[2, 2, 2, 8, 2, 15], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[2, 2, 2, 11, 8, 12], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[3, 2, 0, 4, 2, 20], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[3, 0, 2, 5, 2, 15], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[3, 2, 2, 8, -2, 10], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[4, 2, 2, 6, 6, 11], -868, ["1^2 7^-1", "1^-2 31^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 217], -868, ["1^2 31^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 109], -868, ["1^2 31^1", "2^3_3"]*], \
[*[2, 2, 0, 5, 4, 25], -868, ["1^2 31^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 4, 13], -868, ["1^2 31^1", "2^3_3"]*], \
[*[3, 2, 2, 5, -4, 17], -868, ["1^2 31^1", "2^3_3"]*], \
[*[1, 0, 0, 13, 4, 17], -868, ["1^-2 7^1", "1^-2 31^-1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 73], -868, ["1^-2 7^1", "1^-2 31^-1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 37], -868, ["1^-2 7^1", "1^-2 31^-1", "2^3_3"]*], \
[*[2, 2, 2, 9, 6, 14], -868, ["1^-2 7^1", "1^-2 31^-1", "2^3_3"]*], \
[*[3, 2, 2, 9, 4, 9], -868, ["1^-2 7^1", "1^-2 31^-1", "2^3_3"]*], \
[*[5, 4, 2, 5, -2, 11], -868, ["1^-2 7^1", "1^-2 31^-1", "2^3_3"]*], \
[*[1, 0, 0, 7, 0, 31], -868, ["1^2 31^1", "2^3_7"]*], \
[*[1, 0, 0, 14, 14, 19], -868, ["1^2 31^1", "2^3_7"]*], \
[*[2, 2, 2, 3, 2, 44], -868, ["1^2 31^1", "2^3_7"]*], \
[*[2, 2, 0, 4, 0, 31], -868, ["1^2 31^1", "2^3_7"]*], \
[*[2, 0, 2, 5, 4, 23], -868, ["1^2 31^1", "2^3_7"]*], \
[*[2, 0, 2, 7, 0, 16], -868, ["1^2 31^1", "2^3_7"]*], \
[*[3, 2, 0, 7, 2, 11], -868, ["1^2 31^1", "2^3_7"]*], \
[*[3, 2, 2, 7, -4, 12], -868, ["1^2 31^1", "2^3_7"]*], \
[*[4, 2, 2, 5, -2, 12], -868, ["1^2 31^1", "2^3_7"]*], \
[*[4, 0, 2, 7, 0, 8], -868, ["1^2 31^1", "2^3_7"]*], \
[*[5, 4, 0, 7, 0, 7], -868, ["1^2 31^1", "2^3_7"]*], \
[*[6, 4, 2, 7, 6, 7], -868, ["1^2 31^1", "2^3_7"]*], \
[*[7, 6, 6, 7, 0, 7], -868, ["1^2 31^1", "2^3_7"]*], \
[*[1, 0, 0, 2, 0, 109], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 6, 4, 37], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 13, 8, 18], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 5, 2, 22], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 2, 5, 2, 16], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 6, 2, 13], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 8, 4, 10], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 2, 6, 0, 7], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[6, 6, 4, 7, 6, 8], -872, ["1^-2 109^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 218], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 73], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 9, 8, 26], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 55], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 3, 2, 44], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 10, 2, 11], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 10, 8, 13], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[3, 0, 2, 7, 6, 12], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 2, 9, -6, 10], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 4, 7, 6, 10], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[5, 2, 0, 7, 4, 7], -872, ["1^2 109^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 10, 2, 22], -876, ["1^2 3^-1", "1^-2 73^-1", "2^-3_1"]*], \
[*[2, 2, 0, 7, 2, 17], -876, ["1^2 3^-1", "1^-2 73^-1", "2^-3_1"]*], \
[*[3, 0, 0, 7, 4, 11], -876, ["1^2 3^-1", "1^-2 73^-1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 219], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 0, 73], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 55], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 6, 19], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 0, 37], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[4, 2, 4, 5, 4, 13], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 14], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[5, 2, 4, 5, 2, 10], -876, ["1^2 73^1", "2^-3_5"]*], \
[*[1, 0, 0, 5, 2, 44], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 2, 20], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[1, 0, 0, 15, 12, 17], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[2, 2, 0, 9, 2, 13], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 4, 21], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[3, 2, 2, 5, 0, 16], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[4, 2, 2, 4, 2, 15], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 4, 12], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[5, 4, 4, 5, -2, 12], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[5, 2, 2, 6, -2, 8], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[5, 0, 2, 6, 6, 9], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[5, 4, 2, 6, -2, 9], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[6, 0, 6, 7, 6, 8], -876, ["1^-2 3^1", "1^-2 73^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 110], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 6, 38], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[2, 2, 0, 2, 0, 73], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[3, 0, 2, 3, 2, 25], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[3, 0, 2, 6, 6, 14], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[6, 2, 4, 6, 2, 7], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[6, 6, 4, 6, 4, 9], -876, ["1^2 73^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 56], -880, ["1^2 5^-1", "1^2 11^-1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 16, 12, 16], -880, ["1^2 5^-1", "1^2 11^-1", "2^1_1 4^2_II"]*], \
[*[4, 0, 4, 5, 0, 12], -880, ["1^2 5^-1", "1^2 11^-1", "2^1_1 4^2_II"]*], \
[*[5, 4, 4, 8, -4, 8], -880, ["1^2 5^-1", "1^2 11^-1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 14, 4, 16], -880, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 2, 0, 55], -880, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 7, 6, 17], -880, ["[2^1 4^2]_1"]*], \
[*[3, 2, 2, 9, -2, 9], -880, ["[2^1 4^2]_1"]*], \
[*[4, 4, 0, 6, 0, 11], -880, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 4, 0, 55], -880, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 11, 0, 20], -880, ["2^2_0 8^1_1"]*], \
[*[3, 2, 0, 4, 0, 20], -880, ["2^2_0 8^1_1"]*], \
[*[3, 0, 2, 5, 0, 15], -880, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 4, 2, 15], -880, ["2^2_0 8^1_1"]*], \
[*[4, 0, 0, 5, 0, 11], -880, ["2^2_0 8^1_1"]*], \
[*[4, 4, 4, 5, 4, 15], -880, ["2^2_0 8^1_1"]*], \
[*[5, 4, 4, 7, 0, 8], -880, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 220], -880, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 5, 0, 44], -880, ["2^2_2 8^1_7"]*], \
[*[2, 2, 2, 5, 2, 25], -880, ["2^2_2 8^1_7"]*], \
[*[4, 4, 0, 5, 2, 14], -880, ["2^2_2 8^1_7"]*], \
[*[5, 0, 2, 5, 0, 9], -880, ["2^2_2 8^1_7"]*], \
[*[2, 0, 0, 3, 2, 37], -880, ["1^-2 11^1", "[2^1 4^2]_5"]*], \
[*[2, 0, 0, 5, 0, 22], -880, ["1^-2 11^1", "[2^1 4^2]_5"]*], \
[*[5, 2, 4, 5, 0, 10], -880, ["1^-2 11^1", "[2^1 4^2]_5"]*], \
[*[5, 0, 0, 6, 4, 8], -880, ["1^-2 11^1", "[2^1 4^2]_5"]*], \
[*[2, 2, 2, 11, 2, 11], -880, ["2^2_6 8^1_7"]*], \
[*[2, 2, 0, 11, 8, 12], -880, ["2^2_6 8^1_7"]*], \
[*[3, 0, 2, 8, 4, 10], -880, ["2^2_6 8^1_7"]*], \
[*[6, 2, 2, 7, -6, 7], -880, ["2^2_6 8^1_7"]*], \
[*[2, 0, 0, 6, 4, 19], -880, ["1^-2 5^1", "1^2 11^-1", "[2^1 4^2]_5"]*], \
[*[2, 0, 0, 10, 0, 11], -880, ["1^-2 5^1", "1^2 11^-1", "[2^1 4^2]_5"]*], \
[*[3, 2, 2, 7, -6, 13], -880, ["1^-2 5^1", "1^2 11^-1", "[2^1 4^2]_5"]*], \
[*[2, 2, 0, 3, 0, 44], -880, ["2^2_6 8^1_7"]*], \
[*[2, 0, 2, 6, 2, 19], -880, ["2^2_6 8^1_7"]*], \
[*[3, 2, 0, 7, 0, 11], -880, ["2^2_6 8^1_7"]*], \
[*[1, 0, 0, 8, 4, 28], -880, ["1^-2 11^1", "2^1_1 4^2_II"]*], \
[*[4, 4, 4, 8, 4, 9], -880, ["1^-2 11^1", "2^1_1 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 110], -880, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 10, 0, 22], -880, ["[2^1 4^2]_1"]*], \
[*[2, 0, 0, 9, 8, 14], -880, ["[2^1 4^2]_1"]*], \
[*[4, 0, 4, 7, 2, 9], -880, ["[2^1 4^2]_1"]*], \
[*[1, 0, 0, 7, 4, 32], -880, ["2^2_0 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 28], -880, ["2^2_0 8^1_1"]*], \
[*[4, 0, 0, 7, 2, 8], -880, ["2^2_0 8^1_1"]*], \
[*[4, 0, 4, 8, 6, 9], -880, ["2^2_0 8^1_1"]*], \
[*[4, 4, 2, 8, 6, 9], -880, ["2^2_0 8^1_1"]*], \
[*[1, 0, 0, 13, 2, 17], -880, ["2^2_2 8^1_7"]*], \
[*[2, 0, 2, 4, 4, 29], -880, ["2^2_2 8^1_7"]*], \
[*[2, 2, 0, 9, 6, 14], -880, ["2^2_2 8^1_7"]*], \
[*[4, 4, 4, 9, 8, 9], -880, ["2^2_2 8^1_7"]*], \
[*[1, 0, 0, 3, 2, 74], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 6, 23], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[2, 0, 2, 11, 8, 12], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 19], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[3, 2, 0, 5, 2, 16], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[3, 2, 0, 6, 0, 13], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[3, 2, 2, 8, 2, 10], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[4, 2, 4, 6, 4, 11], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[4, 2, 2, 7, -6, 10], -884, ["1^2 13^-1", "1^-2 17^-1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 221], -884, ["1^2 17^1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 4, 25], -884, ["1^2 17^1", "2^-3_7"]*], \
[*[1, 0, 0, 13, 0, 17], -884, ["1^2 17^1", "2^-3_7"]*], \
[*[2, 2, 0, 9, 0, 13], -884, ["1^2 17^1", "2^-3_7"]*], \
[*[5, 4, 2, 6, 6, 10], -884, ["1^2 17^1", "2^-3_7"]*], \
[*[6, 2, 4, 6, 0, 7], -884, ["1^2 17^1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 4, 45], -884, ["1^-2 13^1", "1^-2 17^-1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 37], -884, ["1^-2 13^1", "1^-2 17^-1", "2^-3_7"]*], \
[*[2, 2, 2, 6, 4, 21], -884, ["1^-2 13^1", "1^-2 17^-1", "2^-3_7"]*], \
[*[5, 2, 4, 7, -6, 9], -884, ["1^-2 13^1", "1^-2 17^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 111], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[1, 0, 0, 15, 4, 15], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[1, 0, 0, 15, 14, 18], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 0, 17], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 28], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[3, 0, 2, 7, 2, 11], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[3, 2, 2, 9, -8, 11], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[4, 2, 2, 4, 0, 15], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[4, 2, 2, 5, 2, 12], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[6, 6, 2, 7, 6, 8], -884, ["1^2 17^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 0, 111], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 14, 8, 17], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 0, 37], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 3, 2, 45], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 2, 16], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 9, 8, 15], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[3, 0, 0, 5, 2, 15], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[3, 0, 0, 6, 4, 13], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[3, 2, 2, 8, 0, 10], -888, ["1^-2 3^-1", "1^-2 37^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 74], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 11, 6, 21], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[3, 0, 2, 3, 0, 25], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 4, -2, 21], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 9, 4, 9], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[3, 0, 0, 9, 8, 10], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[6, 0, 4, 6, 2, 7], -888, ["1^2 37^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 37], -888, ["1^2 3^1", "1^-2 37^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 13, 10, 19], -888, ["1^2 3^1", "1^-2 37^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 2, 5, -4, 13], -888, ["1^2 3^1", "1^-2 37^-1", "[2^2 4^1]_5"]*], \
[*[4, 0, 2, 6, 6, 11], -888, ["1^2 3^1", "1^-2 37^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 1, 0, 222], -888, ["1^2 37^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 7, 6, 33], -888, ["1^2 37^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 4, 23], -888, ["1^2 37^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 19], -888, ["1^2 37^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 6, 15], -888, ["1^2 37^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 11, 10, 13], -888, ["1^2 37^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 2, 2, 75], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 0, 2, 3, 2, 38], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 2, 0, 3, 2, 45], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 2, 23], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 2, 0, 6, 4, 21], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 2, 2, 7, 4, 18], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 2, 0, 11, 4, 11], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[2, 2, 0, 11, 10, 13], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[5, 4, 4, 6, -2, 10], -892, ["1^-2 223^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 223], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 112], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 56], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 7, 2, 32], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 28], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 29], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 14, 2, 16], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 14, 17], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 2, 2, 4, 4, 33], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 2, 0, 5, 2, 25], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 4, 17], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 2, 0, 8, 2, 15], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 2, 2, 8, 8, 17], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 0, 2, 9, 2, 13], -892, ["1^2 223^1", "2^3_1"]*], \
[*[2, 2, 0, 9, 8, 15], -892, ["1^2 223^1", "2^3_1"]*], \
[*[3, 0, 2, 5, 4, 16], -892, ["1^2 223^1", "2^3_1"]*], \
[*[4, 2, 2, 5, 0, 12], -892, ["1^2 223^1", "2^3_1"]*], \
[*[4, 2, 4, 8, 6, 9], -892, ["1^2 223^1", "2^3_1"]*], \
[*[5, 2, 2, 6, 2, 8], -892, ["1^2 223^1", "2^3_1"]*], \
[*[5, 4, 4, 7, 2, 8], -892, ["1^2 223^1", "2^3_1"]*], \
[*[5, 4, 2, 8, -6, 8], -892, ["1^2 223^1", "2^3_1"]*], \
[*[6, 4, 6, 7, 6, 8], -892, ["1^2 223^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 8, 20], -896, ["1^-2 7^-1", "2^1_1 [8^1 16^1]_4"]*], \
[*[4, 0, 0, 5, 4, 12], -896, ["1^-2 7^-1", "2^1_1 [8^1 16^1]_4"]*], \
[*[3, 0, 2, 4, 0, 19], -896, ["2^1_7 [8^1 16^1]_6"]*], \
[*[4, 4, 4, 7, 6, 11], -896, ["2^1_7 [8^1 16^1]_6"]*], \
[*[1, 0, 0, 10, 8, 24], -896, ["[2^-1 4^1]_2 32^-1_3"]*], \
[*[3, 2, 2, 9, 2, 9], -896, ["[2^-1 4^1]_2 32^-1_3"]*], \
[*[1, 0, 0, 6, 4, 38], -896, ["[2^-1 4^1]_0 32^-1_5"]*], \
[*[6, 4, 4, 7, -2, 7], -896, ["[2^-1 4^1]_0 32^-1_5"]*], \
[*[3, 2, 0, 5, 0, 16], -896, ["[2^1 4^1]_4 32^1_1"]*], \
[*[4, 0, 4, 6, 4, 11], -896, ["[2^1 4^1]_4 32^1_1"]*], \
[*[4, 4, 0, 7, 4, 10], -896, ["[2^1 4^1]_6 32^1_7"]*], \
[*[5, 2, 2, 7, -2, 7], -896, ["[2^1 4^1]_6 32^1_7"]*], \
[*[1, 0, 0, 5, 2, 45], -896, ["2^-2_6 64^-1_3"]*], \
[*[1, 0, 0, 13, 12, 20], -896, ["2^-2_6 64^-1_3"]*], \
[*[4, 0, 4, 5, 4, 13], -896, ["2^-2_6 64^-1_3"]*], \
[*[4, 4, 4, 6, 6, 13], -896, ["2^-2_6 64^-1_3"]*], \
[*[1, 0, 0, 3, 2, 75], -896, ["2^-2_4 64^-1_5"]*], \
[*[1, 0, 0, 12, 4, 19], -896, ["2^-2_4 64^-1_5"]*], \
[*[3, 0, 2, 4, 4, 20], -896, ["2^-2_4 64^-1_5"]*], \
[*[4, 4, 2, 4, 2, 19], -896, ["2^-2_4 64^-1_5"]*], \
[*[4, 2, 0, 5, 2, 12], -896, ["2^-2_4 64^-1_5"]*], \
[*[4, 2, 2, 7, 4, 9], -896, ["2^-2_4 64^-1_5"]*], \
[*[3, 2, 2, 6, 4, 14], -896, ["2^2_6 64^1_7"]*], \
[*[6, 6, 2, 7, 2, 7], -896, ["2^2_6 64^1_7"]*], \
[*[1, 0, 0, 4, 0, 56], -896, ["1^2 7^1", "2^1_1 [8^1 16^1]_0"]*], \
[*[1, 0, 0, 8, 0, 28], -896, ["1^2 7^1", "2^1_1 [8^1 16^1]_0"]*], \
[*[4, 0, 0, 8, 8, 9], -896, ["1^2 7^1", "2^1_1 [8^1 16^1]_0"]*], \
[*[3, 2, 0, 3, 0, 28], -896, ["2^1_7 [8^1 16^1]_2"]*], \
[*[4, 0, 4, 4, 0, 15], -896, ["2^1_7 [8^1 16^1]_2"]*], \
[*[4, 0, 0, 7, 0, 8], -896, ["2^1_7 [8^1 16^1]_2"]*], \
[*[2, 0, 0, 4, 4, 29], -896, ["[2^-1 4^1]_6 32^-1_3"]*], \
[*[4, 4, 4, 5, 2, 15], -896, ["[2^-1 4^1]_6 32^-1_3"]*], \
[*[6, 4, 0, 6, 0, 7], -896, ["[2^-1 4^1]_6 32^-1_3"]*], \
[*[2, 0, 0, 11, 6, 11], -896, ["[2^-1 4^1]_4 32^-1_5"]*], \
[*[3, 2, 2, 3, -2, 29], -896, ["[2^-1 4^1]_4 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 14], -896, ["[2^-1 4^1]_4 32^-1_5"]*], \
[*[1, 0, 0, 8, 8, 30], -896, ["[2^1 4^1]_0 32^1_1"]*], \
[*[1, 0, 0, 14, 0, 16], -896, ["[2^1 4^1]_0 32^1_1"]*], \
[*[2, 0, 0, 7, 0, 16], -896, ["[2^1 4^1]_0 32^1_1"]*], \
[*[1, 0, 0, 2, 0, 112], -896, ["[2^1 4^1]_2 32^1_7"]*], \
[*[1, 0, 0, 16, 16, 18], -896, ["[2^1 4^1]_2 32^1_7"]*], \
[*[6, 4, 4, 6, -4, 9], -896, ["[2^1 4^1]_2 32^1_7"]*], \
[*[2, 0, 2, 8, 4, 15], -896, ["2^-2_2 64^-1_3"]*], \
[*[3, 0, 2, 7, 0, 11], -896, ["2^-2_2 64^-1_3"]*], \
[*[3, 2, 2, 10, -8, 10], -896, ["2^-2_2 64^-1_3"]*], \
[*[1, 0, 0, 7, 0, 32], -896, ["2^2_0 64^1_1"]*], \
[*[1, 0, 0, 15, 2, 15], -896, ["2^2_0 64^1_1"]*], \
[*[1, 0, 0, 15, 8, 16], -896, ["2^2_0 64^1_1"]*], \
[*[3, 2, 2, 8, 6, 11], -896, ["2^2_0 64^1_1"]*], \
[*[4, 4, 0, 5, 4, 15], -896, ["2^2_0 64^1_1"]*], \
[*[4, 0, 4, 7, 0, 9], -896, ["2^2_0 64^1_1"]*], \
[*[4, 4, 4, 8, 2, 9], -896, ["2^2_0 64^1_1"]*], \
[*[1, 0, 0, 1, 0, 224], -896, ["2^2_2 64^1_7"]*], \
[*[1, 0, 0, 4, 4, 57], -896, ["2^2_2 64^1_7"]*], \
[*[1, 0, 0, 9, 2, 25], -896, ["2^2_2 64^1_7"]*], \
[*[2, 0, 2, 2, 2, 57], -896, ["2^2_2 64^1_7"]*], \
[*[4, 4, 0, 9, 8, 9], -896, ["2^2_2 64^1_7"]*], \
[*[2, 2, 0, 8, 0, 15], -900, ["1^1 3^-2", "1^1 5^-2", "2^3_7"]*], \
[*[3, 0, 0, 5, 0, 15], -900, ["1^1 3^-2", "1^1 5^-2", "2^3_7"]*], \
[*[5, 0, 0, 6, 6, 9], -900, ["1^-1 5^2", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 38], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[2, 2, 2, 5, 4, 26], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[5, 4, 2, 5, 2, 11], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 75], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 6, 14], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[3, 0, 0, 6, 6, 14], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[3, 0, 0, 10, 10, 10], -900, ["1^-1 3^2", "1^1 5^-2", "2^3_3"]*], \
[*[1, 0, 0, 15, 0, 15], -900, ["1^-1 5^2", "2^3_7"]*], \
[*[4, 2, 0, 4, 0, 15], -900, ["1^-1 5^2", "2^3_7"]*], \
[*[1, 0, 0, 6, 6, 39], -900, ["1^2 25^-1", "2^3_7"]*], \
[*[3, 0, 0, 3, 0, 25], -900, ["1^2 25^-1", "2^3_7"]*], \
[*[3, 0, 0, 7, 6, 12], -900, ["1^2 25^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 4, 10], -900, ["1^2 25^-1", "2^3_7"]*], \
[*[1, 0, 0, 3, 0, 75], -900, ["1^-2 25^1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 19], -900, ["1^-2 25^1", "2^3_7"]*], \
[*[6, 6, 0, 7, 2, 7], -900, ["1^-2 25^1", "2^3_7"]*], \
[*[2, 0, 2, 5, 0, 23], -900, ["1^2 9^-1", "1^1 5^-2", "2^3_7"]*], \
[*[7, 6, 6, 7, 4, 7], -900, ["1^2 9^-1", "1^1 5^-2", "2^3_7"]*], \
[*[1, 0, 0, 10, 10, 25], -900, ["1^-1 5^2", "2^3_3"]*], \
[*[5, 0, 0, 5, 0, 9], -900, ["1^-1 5^2", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 225], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[1, 0, 0, 9, 0, 25], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[2, 2, 2, 10, 6, 13], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[5, 0, 4, 5, 2, 10], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[1, 0, 0, 13, 6, 18], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 0, 13], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[2, 0, 2, 11, 10, 13], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[2, 2, 0, 3, 0, 45], -900, ["1^-2 9^1", "1^1 5^-2", "2^3_7"]*], \
[*[3, 2, 2, 7, 4, 12], -900, ["1^-2 9^1", "1^1 5^-2", "2^3_7"]*], \
[*[5, 0, 0, 7, 4, 7], -900, ["1^-2 9^1", "1^1 5^-2", "2^3_7"]*], \
[*[1, 0, 0, 5, 0, 45], -900, ["1^-1 5^2", "2^3_3"]*], \
[*[6, 2, 6, 6, 6, 9], -900, ["1^-1 5^2", "2^3_3"]*], \
[*[1, 0, 0, 9, 6, 26], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[2, 2, 0, 5, 0, 25], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[2, 2, 2, 6, 2, 21], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[3, 2, 2, 5, 4, 17], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[3, 2, 2, 9, 0, 9], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[5, 2, 4, 6, 4, 9], -900, ["1^2 25^-1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 113], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[1, 0, 0, 17, 16, 17], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[2, 2, 2, 9, 4, 14], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[3, 0, 2, 6, 2, 13], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[6, 6, 4, 6, 2, 9], -900, ["1^-2 25^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 46], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 10, 4, 23], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 3, 2, 38], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 19], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 0, 6, 4, 14], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[3, 2, 0, 8, 6, 11], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[5, 4, 2, 5, 0, 11], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[5, 2, 2, 6, 0, 8], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[5, 2, 2, 7, 6, 8], -904, ["1^-2 113^-1", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 226], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 113], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 11, 8, 22], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 57], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 29], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 5, 4, 26], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 7, 4, 18], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 9, 4, 13], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 4, 2, 21], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 5, 4, 17], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[5, 0, 4, 6, 4, 9], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[5, 4, 2, 6, -4, 10], -904, ["1^2 113^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 227], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 3, 2, 76], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 57], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 4, 33], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 8, 27], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 11, 4, 21], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 2, 19], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 10, 21], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[2, 2, 2, 4, 2, 33], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 4, 24], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[2, 2, 2, 12, 12, 13], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[3, 2, 2, 4, 0, 21], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[3, 2, 0, 8, 2, 10], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[4, 2, 4, 5, 2, 13], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 15], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[4, 2, 2, 6, -4, 11], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[4, 2, 0, 7, 4, 9], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[5, 2, 0, 6, 2, 8], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[5, 4, 2, 6, 2, 9], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[5, 2, 0, 7, 6, 8], -908, ["1^2 227^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 114], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[1, 0, 0, 6, 2, 38], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[1, 0, 0, 14, 10, 18], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[2, 2, 2, 3, 2, 46], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 6, 18], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[2, 2, 2, 7, 2, 18], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[3, 2, 2, 6, -2, 14], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[6, 4, 2, 7, -4, 7], -908, ["1^-2 227^1", "2^-3_1"]*], \
[*[3, 0, 0, 4, 4, 20], -912, ["1^2 3^-1", "1^-2 19^-1", "2^1_7 4^2_II"]*], \
[*[4, 4, 0, 4, 0, 19], -912, ["1^2 3^-1", "1^-2 19^-1", "2^1_7 4^2_II"]*], \
[*[7, 6, 6, 7, 2, 7], -912, ["1^2 3^-1", "1^-2 19^-1", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 12, 12, 22], -912, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 5, 2, 23], -912, ["[2^1 4^2]_7"]*], \
[*[5, 2, 2, 7, 2, 7], -912, ["[2^1 4^2]_7"]*], \
[*[2, 2, 2, 7, 6, 19], -912, ["2^2_6 8^1_1"]*], \
[*[3, 0, 0, 4, 0, 19], -912, ["2^2_6 8^1_1"]*], \
[*[3, 0, 0, 7, 2, 11], -912, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 3, 0, 76], -912, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 12, 0, 19], -912, ["2^2_0 8^1_7"]*], \
[*[3, 0, 0, 5, 4, 16], -912, ["2^2_0 8^1_7"]*], \
[*[4, 2, 0, 5, 0, 12], -912, ["2^2_0 8^1_7"]*], \
[*[5, 4, 0, 7, 4, 8], -912, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 4, 4, 58], -912, ["1^2 19^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 2, 0, 57], -912, ["1^2 19^1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 3, 0, 38], -912, ["1^2 19^1", "[2^1 4^2]_3"]*], \
[*[3, 0, 0, 8, 4, 10], -912, ["1^2 19^1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 1, 0, 228], -912, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 57], -912, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 12, 12, 13], -912, ["2^2_2 8^1_1"]*], \
[*[5, 2, 2, 5, -2, 10], -912, ["2^2_2 8^1_1"]*], \
[*[1, 0, 0, 2, 0, 114], -912, ["1^-2 3^1", "1^-2 19^-1", "[2^1 4^2]_3"]*], \
[*[2, 0, 0, 6, 0, 19], -912, ["1^-2 3^1", "1^-2 19^-1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 3, 2, 29], -912, ["1^-2 3^1", "1^-2 19^-1", "[2^1 4^2]_3"]*], \
[*[3, 2, 2, 5, -2, 17], -912, ["1^-2 3^1", "1^-2 19^-1", "[2^1 4^2]_3"]*], \
[*[3, 0, 2, 6, 0, 13], -912, ["1^-2 3^1", "1^-2 19^-1", "[2^1 4^2]_3"]*], \
[*[1, 0, 0, 8, 4, 29], -912, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 4, 0, 29], -912, ["2^2_2 8^1_1"]*], \
[*[2, 0, 2, 6, 6, 21], -912, ["2^2_2 8^1_1"]*], \
[*[5, 4, 4, 5, 4, 12], -912, ["2^2_2 8^1_1"]*], \
[*[5, 2, 4, 6, -2, 9], -912, ["2^2_2 8^1_1"]*], \
[*[3, 2, 0, 7, 4, 12], -912, ["1^2 19^1", "2^1_7 4^2_II"]*], \
[*[4, 4, 0, 7, 6, 11], -912, ["1^2 19^1", "2^1_7 4^2_II"]*], \
[*[1, 0, 0, 6, 0, 38], -912, ["[2^1 4^2]_7"]*], \
[*[2, 0, 0, 10, 8, 13], -912, ["[2^1 4^2]_7"]*], \
[*[5, 4, 2, 6, 0, 9], -912, ["[2^1 4^2]_7"]*], \
[*[6, 0, 4, 6, 0, 7], -912, ["[2^1 4^2]_7"]*], \
[*[2, 2, 0, 3, 2, 46], -912, ["2^2_6 8^1_1"]*], \
[*[3, 0, 2, 3, 2, 26], -912, ["2^2_6 8^1_1"]*], \
[*[3, 2, 2, 6, 6, 15], -912, ["2^2_6 8^1_1"]*], \
[*[4, 0, 0, 6, 6, 11], -912, ["2^2_6 8^1_1"]*], \
[*[1, 0, 0, 11, 10, 23], -912, ["2^2_0 8^1_7"]*], \
[*[3, 2, 0, 4, 2, 21], -912, ["2^2_0 8^1_7"]*], \
[*[3, 2, 2, 7, -2, 12], -912, ["2^2_0 8^1_7"]*], \
[*[3, 2, 2, 8, 8, 12], -912, ["2^2_0 8^1_7"]*], \
[*[5, 0, 2, 7, 6, 8], -912, ["2^2_0 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 229], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 2, 46], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[1, 0, 0, 14, 6, 17], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[2, 2, 2, 2, 2, 77], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[2, 2, 2, 5, 2, 26], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 2, 21], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 2, 17], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[2, 2, 2, 9, 2, 14], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[2, 2, 0, 10, 6, 13], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[5, 4, 0, 6, 2, 9], -916, ["1^2 229^-1", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 115], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 6, 34], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 2, 23], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 2, 39], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[2, 2, 0, 4, 2, 33], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 6, 19], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[2, 0, 2, 9, 8, 15], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[2, 2, 0, 11, 2, 11], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[2, 2, 2, 11, 6, 12], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 29], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[3, 0, 2, 8, 2, 10], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[3, 0, 2, 8, 6, 11], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[3, 2, 2, 8, -4, 11], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[4, 2, 4, 6, 2, 11], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[4, 0, 2, 7, 4, 9], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[4, 2, 2, 8, -6, 9], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[5, 0, 2, 6, 2, 8], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[5, 4, 2, 7, 4, 8], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[6, 2, 6, 7, 6, 8], -916, ["1^-2 229^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 230], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 6, 4, 39], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 9, 4, 26], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 2, 15], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 9, 6, 10], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[5, 0, 4, 5, 0, 10], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[5, 4, 4, 7, 6, 9], -920, ["1^2 5^-1", "1^2 23^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 5, 0, 46], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 11, 2, 21], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 14, 12, 19], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 5, 0, 23], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 7, 4, 17], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[3, 2, 2, 4, 4, 22], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 2, 5, 4, 13], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[4, 4, 2, 6, 6, 13], -920, ["1^-2 23^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 115], -920, ["1^-2 5^1", "1^2 23^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 3, 2, 77], -920, ["1^-2 5^1", "1^2 23^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 13, 4, 18], -920, ["1^-2 5^1", "1^2 23^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 29], -920, ["1^-2 5^1", "1^2 23^-1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 2, 7, -2, 9], -920, ["1^-2 5^1", "1^2 23^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 7, 2, 33], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 10, 0, 23], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 15, 10, 17], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 3, 0, 46], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 0, 9, 4, 14], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 0, 8, 0, 10], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[6, 4, 4, 7, 4, 7], -920, ["1^-2 23^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 116], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 29], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 30], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 11, 0, 21], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[3, 2, 0, 4, 0, 21], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[3, 0, 0, 6, 2, 13], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[4, 4, 2, 9, 8, 9], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[5, 2, 2, 6, -4, 9], -924, ["1^-2 3^-1", "1^2 7^-1", "1^-2 11^-1", "2^3_1"]*], \
[*[2, 2, 0, 6, 0, 21], -924, ["1^2 11^1", "2^3_5"]*], \
[*[3, 0, 2, 3, 0, 26], -924, ["1^2 11^1", "2^3_5"]*], \
[*[3, 2, 2, 5, -4, 18], -924, ["1^2 11^1", "2^3_5"]*], \
[*[2, 0, 2, 3, 0, 39], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_5"]*], \
[*[3, 2, 2, 6, 2, 14], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_5"]*], \
[*[3, 0, 0, 7, 0, 11], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_5"]*], \
[*[6, 2, 2, 6, -2, 7], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_5"]*], \
[*[1, 0, 0, 3, 0, 77], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 4, 47], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 6, 20], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 14, 14, 20], -924, ["1^2 11^1", "2^3_1"]*], \
[*[2, 0, 2, 7, 0, 17], -924, ["1^2 11^1", "2^3_1"]*], \
[*[3, 0, 0, 9, 4, 9], -924, ["1^2 11^1", "2^3_1"]*], \
[*[3, 2, 0, 9, 2, 9], -924, ["1^2 11^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 2, 12], -924, ["1^2 11^1", "2^3_1"]*], \
[*[6, 4, 2, 7, -6, 8], -924, ["1^2 11^1", "2^3_1"]*], \
[*[2, 2, 0, 11, 0, 11], -924, ["1^2 3^1", "1^2 7^-1", "1^-2 11^-1", "2^3_5"]*], \
[*[5, 0, 4, 6, 6, 10], -924, ["1^2 3^1", "1^2 7^-1", "1^-2 11^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 231], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 58], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 15, 6, 16], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 10, 16], -924, ["1^2 11^1", "2^3_1"]*], \
[*[4, 2, 4, 4, 4, 17], -924, ["1^2 11^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 6, 40], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 7, 0, 33], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 10, 6, 24], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[1, 0, 0, 13, 8, 19], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[2, 2, 0, 4, 0, 33], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[4, 2, 0, 5, 4, 13], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[5, 4, 0, 5, 0, 11], -924, ["1^-2 7^1", "1^-2 11^-1", "2^3_1"]*], \
[*[2, 2, 0, 2, 0, 77], -924, ["1^2 11^1", "2^3_5"]*], \
[*[5, 2, 2, 7, 0, 7], -924, ["1^2 11^1", "2^3_5"]*], \
[*[6, 6, 0, 7, 0, 7], -924, ["1^2 11^1", "2^3_5"]*], \
[*[1, 0, 0, 2, 0, 116], -928, ["1^-2 29^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 4, 0, 29], -928, ["1^-2 29^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 5, 4, 24], -928, ["1^-2 29^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[2, 0, 0, 9, 2, 13], -928, ["1^-2 29^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[3, 2, 2, 5, 2, 17], -928, ["1^-2 29^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[5, 4, 4, 6, 4, 10], -928, ["1^-2 29^-1", "[2^-1 4^1 8^1]_7"]*], \
[*[1, 0, 0, 8, 8, 31], -928, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 29], -928, ["2^2_0 16^-1_3"]*], \
[*[3, 0, 2, 5, 2, 16], -928, ["2^2_0 16^-1_3"]*], \
[*[5, 4, 2, 7, -2, 8], -928, ["2^2_0 16^-1_3"]*], \
[*[5, 2, 2, 8, 8, 8], -928, ["2^2_0 16^-1_3"]*], \
[*[7, 6, 6, 7, -2, 8], -928, ["2^2_0 16^-1_3"]*], \
[*[3, 2, 2, 3, -2, 30], -928, ["2^2_6 16^-1_5"]*], \
[*[3, 2, 2, 6, 0, 14], -928, ["2^2_6 16^-1_5"]*], \
[*[6, 2, 2, 7, 6, 7], -928, ["2^2_6 16^-1_5"]*], \
[*[1, 0, 0, 8, 0, 29], -928, ["2^-2_6 16^1_1"]*], \
[*[5, 4, 4, 5, 0, 12], -928, ["2^-2_6 16^1_1"]*], \
[*[5, 2, 0, 6, 0, 8], -928, ["2^-2_6 16^1_1"]*], \
[*[1, 0, 0, 4, 0, 58], -928, ["1^2 29^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 3, 2, 39], -928, ["1^2 29^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 8, 4, 15], -928, ["1^2 29^1", "[2^-1 4^1 8^1]_3"]*], \
[*[2, 0, 0, 11, 8, 12], -928, ["1^2 29^1", "[2^-1 4^1 8^1]_3"]*], \
[*[3, 2, 2, 7, 6, 13], -928, ["1^2 29^1", "[2^-1 4^1 8^1]_3"]*], \
[*[5, 2, 4, 7, 4, 8], -928, ["1^2 29^1", "[2^-1 4^1 8^1]_3"]*], \
[*[1, 0, 0, 1, 0, 232], -928, ["2^2_2 16^-1_5"]*], \
[*[2, 2, 0, 5, 2, 26], -928, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 8, 8, 17], -928, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 10, 6, 13], -928, ["2^2_2 16^-1_5"]*], \
[*[5, 2, 2, 5, 2, 10], -928, ["2^2_2 16^-1_5"]*], \
[*[2, 0, 2, 2, 2, 59], -928, ["2^-2_2 16^1_1"]*], \
[*[2, 2, 2, 3, 2, 47], -928, ["2^-2_2 16^1_1"]*], \
[*[2, 2, 0, 7, 2, 18], -928, ["2^-2_2 16^1_1"]*], \
[*[2, 0, 2, 8, 0, 15], -928, ["2^-2_2 16^1_1"]*], \
[*[3, 0, 2, 8, 0, 10], -928, ["2^-2_2 16^1_1"]*], \
[*[1, 0, 0, 4, 4, 59], -928, ["2^-2_4 16^1_7"]*], \
[*[3, 2, 2, 7, 2, 12], -928, ["2^-2_4 16^1_7"]*], \
[*[3, 0, 2, 8, 8, 12], -928, ["2^-2_4 16^1_7"]*], \
[*[4, 0, 2, 4, 2, 15], -928, ["2^-2_4 16^1_7"]*], \
[*[5, 2, 4, 5, 4, 11], -928, ["2^-2_4 16^1_7"]*], \
[*[5, 0, 4, 7, 4, 8], -928, ["2^-2_4 16^1_7"]*], \
[*[1, 0, 0, 3, 2, 78], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[1, 0, 0, 6, 2, 39], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[1, 0, 0, 11, 6, 22], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[2, 2, 0, 3, 2, 47], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[2, 0, 2, 5, 2, 24], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[3, 0, 2, 4, 2, 20], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, -2, 22], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, -4, 15], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[3, 0, 2, 7, 4, 12], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[3, 2, 2, 7, 0, 12], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[3, 2, 0, 7, 6, 13], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[4, 2, 2, 7, 6, 10], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 2, 10], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[4, 4, 2, 7, 6, 11], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[5, 2, 0, 7, 2, 7], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[6, 2, 0, 7, 6, 7], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[7, 6, 4, 7, -2, 7], -932, ["1^-2 233^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 233], -932, ["1^2 233^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 117], -932, ["1^2 233^1", "2^3_3"]*], \
[*[1, 0, 0, 9, 2, 26], -932, ["1^2 233^1", "2^3_3"]*], \
[*[1, 0, 0, 13, 2, 18], -932, ["1^2 233^1", "2^3_3"]*], \
[*[2, 2, 2, 10, 4, 13], -932, ["1^2 233^1", "2^3_3"]*], \
[*[3, 2, 2, 5, 0, 17], -932, ["1^2 233^1", "2^3_3"]*], \
[*[3, 2, 0, 9, 6, 10], -932, ["1^2 233^1", "2^3_3"]*], \
[*[5, 2, 4, 6, 6, 10], -932, ["1^2 233^1", "2^3_3"]*], \
[*[1, 0, 0, 6, 0, 39], -936, ["1^-1 3^-2", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 15, 12, 18], -936, ["1^-1 3^-2", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 0, 6, 0, 13], -936, ["1^-1 3^-2", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[6, 6, 6, 7, 6, 9], -936, ["1^-1 3^-2", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 3, 0, 78], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 9, 6, 27], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 4, 7, 4, 10], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 0, 39], -936, ["1^1 3^2", "1^-2 13^-1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 11, 6, 12], -936, ["1^1 3^2", "1^-2 13^-1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 6, 6, 21], -936, ["1^2 13^1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 0, 3, 0, 26], -936, ["1^2 13^1", "[2^-2 4^1]_7"]*], \
[*[5, 0, 2, 6, 0, 8], -936, ["1^2 13^1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 117], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 5, 2, 47], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 9, 0, 13], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 6, 4, 14], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 0, 6, 0, 9], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 6, 6, 4, 9], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[6, 2, 4, 7, -6, 8], -936, ["1^-2 9^-1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 9, 0, 26], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 14, 4, 17], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 5, 4, 27], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 6, 18], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 9, 6, 15], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 0, 9, 0, 9], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[3, 0, 2, 9, 6, 10], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 7, 2, 9], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 9, -8, 9], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 7, 4, 34], -936, ["1^2 9^1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 13, 0, 18], -936, ["1^2 9^1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 9, 6, 14], -936, ["1^2 9^1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[5, 4, 0, 7, 6, 9], -936, ["1^2 9^1", "1^-2 13^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 234], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 10, 8, 25], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 59], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 5, 0, 26], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 7, 0, 18], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 11, 4, 11], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 0, 7, 6, 10], -936, ["1^2 13^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 2, 118], -940, ["1^-2 5^-1", "1^2 47^-1", "2^-3_1"]*], \
[*[2, 2, 2, 2, 2, 79], -940, ["1^-2 5^-1", "1^2 47^-1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 4, 14], -940, ["1^-2 5^-1", "1^2 47^-1", "2^-3_1"]*], \
[*[3, 2, 0, 6, 2, 14], -940, ["1^-2 5^-1", "1^2 47^-1", "2^-3_1"]*], \
[*[1, 0, 0, 5, 0, 47], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[1, 0, 0, 13, 10, 20], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 0, 24], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[2, 2, 2, 8, 6, 17], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[2, 0, 2, 11, 6, 12], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[3, 0, 2, 5, 0, 16], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[3, 2, 2, 8, -6, 12], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[4, 0, 2, 5, 0, 12], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[4, 2, 2, 6, 4, 11], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[5, 0, 0, 6, 2, 8], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[5, 0, 0, 7, 6, 8], -940, ["1^-2 47^1", "2^-3_5"]*], \
[*[1, 0, 0, 1, 0, 235], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 59], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[2, 0, 2, 3, 2, 40], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 4, 27], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[3, 2, 0, 5, 2, 17], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 2, 15], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[5, 2, 2, 5, 0, 10], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[5, 0, 4, 5, 4, 11], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[5, 2, 4, 5, -2, 11], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[5, 4, 4, 5, 2, 12], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[5, 2, 4, 7, -2, 8], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[5, 4, 4, 8, 6, 8], -940, ["1^2 5^1", "1^2 47^-1", "2^-3_5"]*], \
[*[1, 0, 0, 10, 10, 26], -940, ["1^-2 47^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 0, 47], -940, ["1^-2 47^1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 6, 23], -940, ["1^-2 47^1", "2^-3_1"]*], \
[*[2, 2, 2, 10, 10, 15], -940, ["1^-2 47^1", "2^-3_1"]*], \
[*[3, 2, 2, 9, -4, 10], -940, ["1^-2 47^1", "2^-3_1"]*], \
[*[6, 2, 2, 6, 2, 7], -940, ["1^-2 47^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 60], -944, ["1^2 59^-1", "2^-1_5 4^2_II"]*], \
[*[1, 0, 0, 12, 4, 20], -944, ["1^2 59^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 4, 4, 4, 21], -944, ["1^2 59^-1", "2^-1_5 4^2_II"]*], \
[*[4, 0, 4, 5, 2, 13], -944, ["1^2 59^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 4, 5, 4, 16], -944, ["1^2 59^-1", "2^-1_5 4^2_II"]*], \
[*[4, 4, 0, 8, 4, 9], -944, ["1^2 59^-1", "2^-1_5 4^2_II"]*], \
[*[2, 0, 0, 2, 0, 59], -944, ["[2^-1 4^2]_5"]*], \
[*[2, 0, 0, 11, 10, 13], -944, ["[2^-1 4^2]_5"]*], \
[*[3, 0, 2, 4, 4, 21], -944, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 0, 5, 2, 15], -944, ["[2^-1 4^2]_5"]*], \
[*[4, 4, 4, 6, 4, 13], -944, ["[2^-1 4^2]_5"]*], \
[*[4, 0, 4, 7, 4, 10], -944, ["[2^-1 4^2]_5"]*], \
[*[5, 4, 4, 6, 0, 10], -944, ["[2^-1 4^2]_5"]*], \
[*[1, 0, 0, 3, 2, 79], -944, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 59], -944, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 7, 6, 35], -944, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 15, 4, 16], -944, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 15, 14, 19], -944, ["2^-2_4 8^1_1"]*], \
[*[3, 0, 2, 4, 0, 20], -944, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 2, 4, 0, 15], -944, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 0, 5, 2, 12], -944, ["2^-2_4 8^1_1"]*], \
[*[4, 2, 2, 5, -2, 13], -944, ["2^-2_4 8^1_1"]*], \
[*[4, 0, 0, 7, 4, 9], -944, ["2^-2_4 8^1_1"]*], \
[*[4, 2, 2, 7, 0, 9], -944, ["2^-2_4 8^1_1"]*], \
[*[4, 4, 2, 8, 4, 9], -944, ["2^-2_4 8^1_1"]*], \
[*[1, 0, 0, 1, 0, 236], -944, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 5, 4, 48], -944, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 9, 8, 28], -944, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 12, 8, 21], -944, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 16, 12, 17], -944, ["2^-2_6 8^1_7"]*], \
[*[2, 2, 0, 9, 2, 14], -944, ["2^-2_6 8^1_7"]*], \
[*[5, 2, 4, 6, 2, 9], -944, ["2^-2_6 8^1_7"]*], \
[*[1, 0, 0, 2, 0, 118], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 6, 4, 40], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 8, 4, 30], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 10, 4, 24], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[1, 0, 0, 14, 8, 18], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 0, 7, 2, 17], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[6, 4, 4, 7, -4, 8], -944, ["1^-2 59^1", "[2^-1 4^2]_1"]*], \
[*[2, 0, 2, 4, 4, 31], -944, ["2^-2_2 8^1_7"]*], \
[*[2, 2, 2, 7, 4, 19], -944, ["2^-2_2 8^1_7"]*], \
[*[3, 2, 2, 3, 2, 30], -944, ["2^-2_2 8^1_7"]*], \
[*[4, 0, 4, 6, 2, 11], -944, ["2^-2_2 8^1_7"]*], \
[*[4, 4, 0, 7, 2, 10], -944, ["2^-2_2 8^1_7"]*], \
[*[4, 4, 4, 7, 4, 11], -944, ["2^-2_2 8^1_7"]*], \
[*[6, 6, 4, 7, 4, 8], -944, ["2^-2_2 8^1_7"]*], \
[*[1, 0, 0, 1, 0, 237], -948, ["1^2 3^-1", "1^2 79^-1", "2^-3_7"]*], \
[*[1, 0, 0, 13, 12, 21], -948, ["1^2 3^-1", "1^2 79^-1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 4, 25], -948, ["1^2 3^-1", "1^2 79^-1", "2^-3_7"]*], \
[*[2, 2, 2, 10, 2, 13], -948, ["1^2 3^-1", "1^2 79^-1", "2^-3_7"]*], \
[*[1, 0, 0, 3, 0, 79], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[1, 0, 0, 7, 2, 34], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[2, 0, 2, 3, 0, 40], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[2, 2, 2, 4, 4, 35], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[2, 2, 0, 8, 6, 17], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[3, 0, 0, 4, 2, 20], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[3, 0, 0, 5, 2, 16], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 2, 10], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[3, 0, 0, 8, 6, 11], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[4, 0, 2, 7, 6, 10], -948, ["1^-2 79^1", "2^-3_3"]*], \
[*[1, 0, 0, 2, 2, 119], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[1, 0, 0, 11, 8, 23], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[2, 2, 2, 3, 2, 48], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[2, 2, 2, 11, 4, 12], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 0, 2, 3, 2, 27], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 30], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 2, 2, 4, 2, 22], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 0, 2, 6, 6, 15], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 2, 0, 7, 2, 12], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 2, 2, 7, -4, 13], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 2, 2, 8, 4, 11], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[3, 2, 2, 9, 8, 11], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[4, 2, 0, 6, 4, 11], -948, ["1^-2 3^1", "1^2 79^-1", "2^-3_3"]*], \
[*[1, 0, 0, 6, 6, 41], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[1, 0, 0, 14, 2, 17], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[2, 2, 0, 2, 0, 79], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[2, 0, 2, 7, 4, 18], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[2, 2, 0, 9, 6, 15], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[5, 2, 4, 6, 0, 9], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[6, 6, 2, 6, 2, 9], -948, ["1^-2 79^1", "2^-3_7"]*], \
[*[1, 0, 0, 1, 0, 238], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 2, 0, 119], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 5, 2, 27], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 8, 2, 15], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 9, 8, 15], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[2, 2, 2, 11, 8, 13], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[3, 0, 2, 5, 4, 17], -952, ["1^2 7^-1", "1^2 17^-1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 11, 4, 22], -952, ["1^-2 17^1", "[2^2 4^1]_5"]*], \
[*[3, 2, 2, 4, 0, 22], -952, ["1^-2 17^1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 5, 0, 17], -952, ["1^-2 17^1", "[2^2 4^1]_5"]*], \
[*[5, 2, 4, 6, -4, 10], -952, ["1^-2 17^1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 13, 6, 19], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 6, 0, 14], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[3, 2, 0, 9, 8, 11], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[4, 2, 4, 5, 4, 14], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[5, 4, 2, 5, -2, 12], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[5, 2, 0, 7, 0, 7], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[6, 4, 4, 7, 0, 7], -952, ["1^-2 7^1", "1^2 17^-1", "[2^2 4^1]_5"]*], \
[*[1, 0, 0, 7, 0, 34], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[1, 0, 0, 14, 0, 17], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 3, 2, 40], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 3, 2, 48], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 5, 2, 24], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 2, 6, 4, 21], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 0, 0, 7, 0, 17], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 9, 0, 14], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[5, 4, 4, 7, -2, 9], -952, ["1^-2 17^1", "[2^2 4^1]_1"]*], \
[*[2, 2, 0, 7, 4, 19], -956, ["1^-2 239^-1", "2^3_5"]*], \
[*[2, 2, 0, 10, 4, 13], -956, ["1^-2 239^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 4, 18], -956, ["1^-2 239^-1", "2^3_5"]*], \
[*[3, 0, 2, 7, 6, 13], -956, ["1^-2 239^-1", "2^3_5"]*], \
[*[5, 4, 4, 6, 2, 10], -956, ["1^-2 239^-1", "2^3_5"]*], \
[*[6, 2, 2, 6, 0, 7], -956, ["1^-2 239^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 239], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 2, 2, 120], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 3, 2, 80], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 60], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 5, 2, 48], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 2, 40], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 30], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 31], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 9, 4, 27], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 10, 2, 24], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 11, 10, 24], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 2, 20], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 10, 22], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 15, 2, 16], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 15, 8, 17], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 14, 18], -956, ["1^2 239^1", "2^3_1"]*], \
[*[2, 2, 2, 9, 8, 16], -956, ["1^2 239^1", "2^3_1"]*], \
[*[3, 2, 0, 4, 2, 22], -956, ["1^2 239^1", "2^3_1"]*], \
[*[4, 2, 4, 4, 2, 17], -956, ["1^2 239^1", "2^3_1"]*], \
[*[4, 0, 2, 5, 4, 13], -956, ["1^2 239^1", "2^3_1"]*], \
[*[4, 2, 0, 7, 2, 9], -956, ["1^2 239^1", "2^3_1"]*], \
[*[4, 2, 4, 8, 4, 9], -956, ["1^2 239^1", "2^3_1"]*], \
[*[5, 2, 2, 6, 4, 9], -956, ["1^2 239^1", "2^3_1"]*], \
[*[5, 4, 2, 7, 6, 9], -956, ["1^2 239^1", "2^3_1"]*], \
[*[1, 0, 0, 12, 0, 20], -960, ["1^-2 3^-1", "1^-2 5^-1", "2^1_1 8^2_0"]*], \
[*[4, 0, 0, 5, 0, 12], -960, ["1^-2 3^-1", "1^-2 5^-1", "2^1_1 8^2_0"]*], \
[*[4, 0, 4, 8, 4, 9], -960, ["1^-2 3^-1", "1^-2 5^-1", "2^1_1 8^2_0"]*], \
[*[1, 0, 0, 8, 8, 32], -960, ["2^1_1 8^2_II"]*], \
[*[4, 4, 4, 9, 6, 9], -960, ["2^1_1 8^2_II"]*], \
[*[3, 2, 2, 3, -2, 31], -960, ["2^1_7 8^2_2"]*], \
[*[3, 0, 0, 4, 0, 20], -960, ["2^1_7 8^2_2"]*], \
[*[1, 0, 0, 8, 0, 30], -960, ["[2^1 4^1]_0 16^1_1"]*], \
[*[2, 0, 0, 4, 4, 31], -960, ["[2^1 4^1]_0 16^1_1"]*], \
[*[6, 4, 4, 7, 2, 7], -960, ["[2^1 4^1]_0 16^1_1"]*], \
[*[1, 0, 0, 2, 0, 120], -960, ["[2^1 4^1]_2 16^1_7"]*], \
[*[3, 2, 0, 3, 0, 30], -960, ["[2^1 4^1]_2 16^1_7"]*], \
[*[3, 0, 0, 6, 4, 14], -960, ["[2^1 4^1]_2 16^1_7"]*], \
[*[1, 0, 0, 5, 0, 48], -960, ["2^-2_6 32^-1_3"]*], \
[*[4, 4, 4, 6, 2, 13], -960, ["2^-2_6 32^-1_3"]*], \
[*[6, 4, 6, 6, 2, 9], -960, ["2^-2_6 32^-1_3"]*], \
[*[1, 0, 0, 3, 0, 80], -960, ["2^-2_4 32^-1_5"]*], \
[*[3, 0, 0, 9, 2, 9], -960, ["2^-2_4 32^-1_5"]*], \
[*[3, 0, 2, 9, 8, 11], -960, ["2^-2_4 32^-1_5"]*], \
[*[4, 4, 4, 4, 2, 21], -960, ["2^-2_4 32^-1_5"]*], \
[*[5, 0, 0, 7, 2, 7], -960, ["2^-2_4 32^-1_5"]*], \
[*[1, 0, 0, 12, 12, 23], -960, ["2^2_0 32^1_1"]*], \
[*[3, 0, 0, 4, 4, 21], -960, ["2^2_0 32^1_1"]*], \
[*[3, 0, 0, 5, 0, 16], -960, ["2^2_0 32^1_1"]*], \
[*[3, 2, 2, 8, -2, 11], -960, ["2^2_0 32^1_1"]*], \
[*[7, 2, 6, 7, -6, 8], -960, ["2^2_0 32^1_1"]*], \
[*[1, 0, 0, 17, 14, 17], -960, ["2^2_2 32^1_7"]*], \
[*[2, 2, 0, 9, 8, 16], -960, ["2^2_2 32^1_7"]*], \
[*[4, 0, 4, 5, 0, 13], -960, ["2^2_2 32^1_7"]*], \
[*[5, 2, 4, 5, -4, 12], -960, ["1^2 5^1", "2^-1_5 8^-2_II"]*], \
[*[3, 2, 0, 7, 0, 12], -960, ["2^1_7 8^2_6"]*], \
[*[3, 0, 0, 8, 8, 12], -960, ["2^1_7 8^2_6"]*], \
[*[2, 0, 0, 3, 0, 40], -960, ["[2^1 4^1]_4 16^1_1"]*], \
[*[3, 2, 0, 5, 4, 18], -960, ["[2^1 4^1]_4 16^1_1"]*], \
[*[3, 0, 0, 8, 0, 10], -960, ["[2^1 4^1]_4 16^1_1"]*], \
[*[2, 0, 0, 12, 12, 13], -960, ["[2^1 4^1]_6 16^1_7"]*], \
[*[5, 2, 0, 5, 0, 10], -960, ["[2^1 4^1]_6 16^1_7"]*], \
[*[5, 4, 0, 6, 4, 10], -960, ["[2^1 4^1]_6 16^1_7"]*], \
[*[2, 2, 0, 3, 0, 48], -960, ["2^-2_2 32^-1_3"]*], \
[*[2, 0, 2, 10, 10, 15], -960, ["2^-2_2 32^-1_3"]*], \
[*[3, 0, 0, 7, 4, 12], -960, ["2^-2_2 32^-1_3"]*], \
[*[3, 2, 2, 10, 8, 10], -960, ["2^-2_2 32^-1_3"]*], \
[*[3, 0, 2, 3, 0, 27], -960, ["2^2_6 32^1_7"]*], \
[*[3, 2, 2, 7, -6, 14], -960, ["2^2_6 32^1_7"]*], \
[*[6, 0, 2, 6, 2, 7], -960, ["2^2_6 32^1_7"]*], \
[*[5, 0, 0, 8, 8, 8], -960, ["1^2 3^1", "1^-2 5^-1", "2^-1_5 8^-2_II"]*], \
[*[7, 6, 4, 7, -4, 8], -960, ["2^1_7 8^2_6"]*], \
[*[2, 0, 0, 11, 2, 11], -960, ["[2^1 4^1]_4 16^1_1"]*], \
[*[5, 0, 0, 6, 0, 8], -960, ["[2^1 4^1]_4 16^1_1"]*], \
[*[2, 0, 0, 5, 0, 24], -960, ["[2^1 4^1]_6 16^1_7"]*], \
[*[6, 0, 0, 7, 6, 7], -960, ["[2^1 4^1]_6 16^1_7"]*], \
[*[2, 2, 2, 7, 2, 19], -960, ["2^-2_2 32^-1_3"]*], \
[*[6, 6, 0, 7, 4, 8], -960, ["2^2_6 32^1_7"]*], \
[*[1, 0, 0, 4, 0, 60], -960, ["1^2 5^1", "2^1_1 8^2_0"]*], \
[*[4, 4, 0, 5, 4, 16], -960, ["1^2 5^1", "2^1_1 8^2_0"]*], \
[*[1, 0, 0, 16, 8, 16], -960, ["2^1_1 8^2_II"]*], \
[*[4, 0, 4, 4, 4, 17], -960, ["2^1_1 8^2_II"]*], \
[*[4, 0, 0, 4, 0, 15], -960, ["2^1_7 8^2_2"]*], \
[*[4, 4, 4, 7, 2, 11], -960, ["2^1_7 8^2_2"]*], \
[*[1, 0, 0, 6, 0, 40], -960, ["[2^1 4^1]_0 16^1_1"]*], \
[*[2, 0, 0, 8, 0, 15], -960, ["[2^1 4^1]_0 16^1_1"]*], \
[*[4, 4, 0, 7, 0, 10], -960, ["[2^1 4^1]_0 16^1_1"]*], \
[*[1, 0, 0, 10, 0, 24], -960, ["[2^1 4^1]_2 16^1_7"]*], \
[*[2, 0, 0, 8, 8, 17], -960, ["[2^1 4^1]_2 16^1_7"]*], \
[*[4, 0, 4, 6, 0, 11], -960, ["[2^1 4^1]_2 16^1_7"]*], \
[*[1, 0, 0, 4, 4, 61], -960, ["2^-2_6 32^-1_3"]*], \
[*[5, 4, 4, 5, -2, 13], -960, ["2^-2_6 32^-1_3"]*], \
[*[1, 0, 0, 16, 16, 19], -960, ["2^-2_4 32^-1_5"]*], \
[*[4, 2, 2, 5, 2, 13], -960, ["2^-2_4 32^-1_5"]*], \
[*[4, 4, 0, 5, 0, 15], -960, ["2^-2_4 32^-1_5"]*], \
[*[1, 0, 0, 15, 0, 16], -960, ["2^2_0 32^1_1"]*], \
[*[4, 4, 4, 5, 2, 16], -960, ["2^2_0 32^1_1"]*], \
[*[5, 4, 2, 7, 2, 8], -960, ["2^2_0 32^1_1"]*], \
[*[1, 0, 0, 1, 0, 240], -960, ["2^2_2 32^1_7"]*], \
[*[2, 0, 2, 2, 2, 61], -960, ["2^2_2 32^1_7"]*], \
[*[5, 0, 2, 5, 2, 10], -960, ["2^2_2 32^1_7"]*], \
[*[1, 0, 0, 7, 4, 35], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[1, 0, 0, 11, 2, 22], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[1, 0, 0, 14, 10, 19], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[2, 2, 2, 4, 2, 35], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[2, 0, 2, 7, 6, 19], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[2, 2, 2, 7, 6, 20], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[2, 2, 2, 11, 2, 12], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[2, 2, 0, 11, 8, 13], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, 4, 23], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, 4, 15], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[3, 2, 0, 8, 4, 11], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[4, 2, 2, 5, -4, 14], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[4, 2, 2, 6, -2, 11], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[4, 0, 2, 7, 2, 9], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[4, 2, 2, 8, 6, 9], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[5, 4, 4, 6, 6, 11], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[5, 2, 2, 7, -4, 8], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[5, 4, 2, 7, 0, 8], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[6, 4, 6, 7, 4, 8], -964, ["1^-2 241^-1", "2^3_7"]*], \
[*[1, 0, 0, 1, 0, 241], -964, ["1^2 241^1", "2^3_3"]*], \
[*[1, 0, 0, 2, 2, 121], -964, ["1^2 241^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 4, 49], -964, ["1^2 241^1", "2^3_3"]*], \
[*[1, 0, 0, 10, 6, 25], -964, ["1^2 241^1", "2^3_3"]*], \
[*[2, 2, 2, 2, 2, 81], -964, ["1^2 241^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 2, 41], -964, ["1^2 241^1", "2^3_3"]*], \
[*[2, 2, 0, 5, 2, 27], -964, ["1^2 241^1", "2^3_3"]*], \
[*[2, 0, 2, 9, 2, 14], -964, ["1^2 241^1", "2^3_3"]*], \
[*[5, 0, 4, 6, 2, 9], -964, ["1^2 241^1", "2^3_3"]*], \
[*[5, 2, 0, 6, 4, 9], -964, ["1^2 241^1", "2^3_3"]*], \
[*[1, 0, 0, 11, 0, 22], -968, ["1^-1 11^-2", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 4, 0, 22], -968, ["1^-1 11^-2", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 11, 0, 11], -968, ["1^1 11^2", "[2^2 4^1]_7"]*], \
[*[6, 6, 4, 7, 2, 8], -968, ["1^1 11^2", "[2^2 4^1]_7"]*], \
[*[1, 0, 0, 2, 0, 121], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 6, 4, 41], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 17, 16, 18], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 4, 2, 31], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 5, 4, 25], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 0, 7, 6, 20], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 9, 4, 15], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[3, 0, 2, 7, 2, 12], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[3, 2, 0, 10, 8, 10], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[4, 2, 2, 5, 0, 13], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[4, 0, 2, 6, 4, 11], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[5, 0, 4, 7, 6, 9], -968, ["1^-2 121^-1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 1, 0, 242], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 3, 2, 81], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 9, 2, 27], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 61], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[2, 2, 2, 3, 2, 49], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 0, 10, 6, 13], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[2, 0, 2, 10, 4, 13], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[3, 2, 2, 5, -2, 18], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[4, 2, 4, 7, 2, 10], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[5, 4, 2, 6, 4, 10], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[6, 4, 0, 7, 4, 7], -968, ["1^2 121^1", "[2^2 4^1]_3"]*], \
[*[1, 0, 0, 9, 0, 27], -972, ["1^-1 9^-1 27^-1", "2^-3_5"]*], \
[*[4, 2, 0, 7, 0, 9], -972, ["1^-1 9^-1 27^-1", "2^-3_5"]*], \
[*[2, 2, 0, 5, 0, 27], -972, ["1^1 9^1 27^-1", "2^-3_5"]*], \
[*[5, 4, 4, 8, -2, 8], -972, ["1^1 9^1 27^-1", "2^-3_5"]*], \
[*[2, 0, 2, 9, 0, 14], -972, ["1^1 9^-1 27^1", "2^-3_1"]*], \
[*[1, 0, 0, 18, 18, 18], -972, ["1^-1 9^1 27^1", "2^-3_1"]*], \
[*[7, 4, 4, 7, -4, 7], -972, ["1^-1 9^1 27^1", "2^-3_1"]*], \
[*[1, 0, 0, 3, 0, 81], -972, ["1^-1 3^-1 81^-1", "2^-3_5"]*], \
[*[1, 0, 0, 12, 6, 21], -972, ["1^-1 3^-1 81^-1", "2^-3_5"]*], \
[*[3, 0, 0, 9, 6, 10], -972, ["1^-1 3^-1 81^-1", "2^-3_5"]*], \
[*[4, 2, 2, 7, -4, 10], -972, ["1^-1 3^-1 81^-1", "2^-3_5"]*], \
[*[2, 2, 0, 2, 0, 81], -972, ["1^1 3^1 81^-1", "2^-3_1"]*], \
[*[2, 2, 2, 11, 10, 14], -972, ["1^1 3^1 81^-1", "2^-3_1"]*], \
[*[6, 6, 6, 6, 6, 11], -972, ["1^1 3^1 81^-1", "2^-3_1"]*], \
[*[2, 0, 2, 3, 0, 41], -972, ["1^1 3^-1 81^1", "2^-3_5"]*], \
[*[2, 2, 2, 8, 4, 17], -972, ["1^1 3^-1 81^1", "2^-3_5"]*], \
[*[3, 0, 0, 5, 4, 17], -972, ["1^1 3^-1 81^1", "2^-3_5"]*], \
[*[5, 2, 4, 5, 2, 11], -972, ["1^1 3^-1 81^1", "2^-3_5"]*], \
[*[1, 0, 0, 6, 6, 42], -972, ["1^-1 3^1 81^1", "2^-3_1"]*], \
[*[6, 6, 0, 7, 6, 9], -972, ["1^-1 3^1 81^1", "2^-3_1"]*], \
[*[1, 0, 0, 1, 0, 243], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[1, 0, 0, 4, 2, 61], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[1, 0, 0, 7, 6, 36], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[1, 0, 0, 9, 6, 28], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[1, 0, 0, 13, 4, 19], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[2, 2, 0, 4, 2, 35], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[2, 0, 2, 5, 2, 25], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[2, 2, 2, 5, 4, 28], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[2, 0, 2, 11, 8, 13], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[4, 2, 0, 5, 2, 13], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[4, 4, 2, 5, 4, 16], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[4, 2, 0, 8, 6, 9], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[5, 2, 4, 7, 2, 8], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[5, 4, 0, 7, 2, 8], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[5, 4, 0, 8, 6, 8], -972, ["1^2 243^-1", "2^-3_5"]*], \
[*[1, 0, 0, 2, 2, 122], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[1, 0, 0, 14, 6, 18], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[2, 2, 0, 3, 2, 49], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[2, 2, 2, 6, 4, 23], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[2, 0, 2, 7, 2, 18], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[2, 0, 2, 9, 6, 15], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[3, 0, 2, 6, 2, 14], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[3, 2, 0, 6, 4, 15], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[3, 2, 2, 9, 4, 10], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[6, 4, 2, 7, 4, 7], -972, ["1^-2 243^1", "2^-3_1"]*], \
[*[1, 0, 0, 4, 4, 62], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 14, 12, 20], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 2, 0, 61], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 6, 4, 21], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[2, 0, 0, 7, 4, 18], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[4, 0, 4, 5, 4, 14], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[4, 4, 0, 6, 4, 13], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[5, 2, 4, 7, 0, 8], -976, ["1^2 61^-1", "[2^-1 4^2]_7"]*], \
[*[1, 0, 0, 1, 0, 244], -976, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 4, 0, 61], -976, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 5, 2, 49], -976, ["2^-2_6 8^1_1"]*], \
[*[1, 0, 0, 13, 8, 20], -976, ["2^-2_6 8^1_1"]*], \
[*[2, 2, 0, 5, 4, 28], -976, ["2^-2_6 8^1_1"]*], \
[*[2, 0, 2, 6, 2, 21], -976, ["2^-2_6 8^1_1"]*], \
[*[4, 0, 0, 5, 4, 13], -976, ["2^-2_6 8^1_1"]*], \
[*[5, 4, 4, 8, 8, 9], -976, ["2^-2_6 8^1_1"]*], \
[*[3, 2, 2, 3, 2, 31], -976, ["1^-2 61^1", "2^-1_3 4^2_II"]*], \
[*[3, 0, 2, 8, 4, 11], -976, ["1^-2 61^1", "2^-1_3 4^2_II"]*], \
[*[4, 0, 4, 7, 6, 11], -976, ["1^-2 61^1", "2^-1_3 4^2_II"]*], \
[*[4, 4, 4, 8, 8, 11], -976, ["1^-2 61^1", "2^-1_3 4^2_II"]*], \
[*[1, 0, 0, 2, 0, 122], -976, ["[2^-1 4^2]_3"]*], \
[*[1, 0, 0, 10, 8, 26], -976, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 3, 2, 41], -976, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 0, 9, 4, 14], -976, ["[2^-1 4^2]_3"]*], \
[*[3, 2, 2, 9, -6, 11], -976, ["[2^-1 4^2]_3"]*], \
[*[5, 0, 2, 6, 4, 9], -976, ["[2^-1 4^2]_3"]*], \
[*[2, 0, 2, 4, 0, 31], -976, ["2^-2_2 8^1_1"]*], \
[*[2, 2, 0, 11, 4, 12], -976, ["2^-2_2 8^1_1"]*], \
[*[2, 2, 0, 11, 10, 14], -976, ["2^-2_2 8^1_1"]*], \
[*[3, 2, 2, 6, -2, 15], -976, ["2^-2_2 8^1_1"]*], \
[*[3, 2, 2, 10, 10, 11], -976, ["2^-2_2 8^1_1"]*], \
[*[4, 0, 0, 7, 6, 10], -976, ["2^-2_2 8^1_1"]*], \
[*[1, 0, 0, 7, 2, 35], -976, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 8, 4, 31], -976, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 11, 6, 23], -976, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 4, -2, 23], -976, ["2^-2_4 8^1_7"]*], \
[*[3, 2, 2, 8, 2, 11], -976, ["2^-2_4 8^1_7"]*], \
[*[4, 0, 2, 8, 6, 9], -976, ["2^-2_4 8^1_7"]*], \
[*[4, 4, 2, 8, 2, 9], -976, ["2^-2_4 8^1_7"]*], \
[*[5, 2, 4, 5, 0, 11], -976, ["2^-2_4 8^1_7"]*], \
[*[5, 4, 2, 7, -4, 9], -976, ["2^-2_4 8^1_7"]*], \
[*[1, 0, 0, 14, 14, 21], -980, ["1^2 5^-1", "1^1 7^-2", "2^-3_7"]*], \
[*[2, 0, 2, 7, 0, 18], -980, ["1^2 5^-1", "1^1 7^-2", "2^-3_7"]*], \
[*[3, 2, 2, 5, -4, 19], -980, ["1^-1 7^2", "2^-3_3"]*], \
[*[3, 0, 2, 7, 0, 12], -980, ["1^-1 7^2", "2^-3_3"]*], \
[*[5, 0, 0, 7, 0, 7], -980, ["1^-1 7^2", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 245], -980, ["1^2 49^-1", "2^-3_7"]*], \
[*[1, 0, 0, 9, 8, 29], -980, ["1^2 49^-1", "2^-3_7"]*], \
[*[2, 2, 0, 6, 4, 23], -980, ["1^2 49^-1", "2^-3_7"]*], \
[*[5, 0, 2, 5, 0, 10], -980, ["1^2 49^-1", "2^-3_7"]*], \
[*[5, 2, 2, 6, 6, 10], -980, ["1^2 49^-1", "2^-3_7"]*], \
[*[1, 0, 0, 5, 0, 49], -980, ["1^-2 49^1", "2^-3_7"]*], \
[*[1, 0, 0, 6, 2, 41], -980, ["1^-2 49^1", "2^-3_7"]*], \
[*[2, 0, 2, 5, 0, 25], -980, ["1^-2 49^1", "2^-3_7"]*], \
[*[2, 2, 0, 10, 2, 13], -980, ["1^-2 49^1", "2^-3_7"]*], \
[*[5, 4, 2, 6, -2, 10], -980, ["1^-2 49^1", "2^-3_7"]*], \
[*[5, 2, 4, 7, 6, 9], -980, ["1^-2 49^1", "2^-3_7"]*], \
[*[1, 0, 0, 7, 0, 35], -980, ["1^-2 5^1", "1^1 7^-2", "2^-3_3"]*], \
[*[2, 2, 0, 4, 0, 35], -980, ["1^-2 5^1", "1^1 7^-2", "2^-3_3"]*], \
[*[4, 0, 2, 7, 0, 9], -980, ["1^-2 5^1", "1^1 7^-2", "2^-3_3"]*], \
[*[6, 2, 0, 6, 0, 7], -980, ["1^-1 7^2", "2^-3_7"]*], \
[*[1, 0, 0, 2, 2, 123], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[1, 0, 0, 15, 10, 18], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[2, 0, 2, 11, 4, 12], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[3, 2, 2, 3, 0, 31], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[3, 2, 2, 8, 0, 11], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[3, 0, 2, 10, 10, 11], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[4, 2, 2, 4, -2, 17], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[4, 2, 2, 6, 2, 11], -980, ["1^2 49^-1", "2^-3_3"]*], \
[*[1, 0, 0, 3, 2, 82], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[1, 0, 0, 10, 10, 27], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[2, 2, 0, 3, 0, 49], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[2, 2, 0, 7, 2, 19], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[3, 0, 2, 4, 2, 21], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[3, 2, 2, 6, 6, 16], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[3, 2, 2, 7, 4, 13], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[4, 2, 4, 7, 6, 11], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[6, 6, 2, 7, 4, 8], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[7, 4, 6, 7, -4, 8], -980, ["1^-2 49^1", "2^-3_3"]*], \
[*[1, 0, 0, 1, 0, 246], -984, ["1^2 3^-1", "1^2 41^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 10, 4, 25], -984, ["1^2 3^-1", "1^2 41^-1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 8, 6, 17], -984, ["1^2 3^-1", "1^2 41^-1", "[2^-2 4^1]_1"]*], \
[*[3, 0, 0, 7, 6, 13], -984, ["1^2 3^-1", "1^2 41^-1", "[2^-2 4^1]_1"]*], \
[*[5, 4, 4, 7, -4, 10], -984, ["1^2 3^-1", "1^2 41^-1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 3, 0, 82], -984, ["1^-2 41^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 13, 2, 19], -984, ["1^-2 41^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 3, 0, 41], -984, ["1^-2 41^1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 11, 6, 12], -984, ["1^-2 41^1", "[2^-2 4^1]_5"]*], \
[*[4, 2, 4, 5, 2, 14], -984, ["1^-2 41^1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 2, 0, 123], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 5, 4, 50], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[2, 0, 0, 4, 2, 31], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 2, 3, 2, 28], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[3, 0, 2, 6, 0, 14], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[4, 4, 2, 6, 4, 13], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[5, 4, 2, 5, 2, 12], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[6, 0, 2, 6, 0, 7], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[6, 0, 6, 6, 4, 9], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[6, 6, 6, 7, 4, 9], -984, ["1^-2 3^1", "1^2 41^-1", "[2^-2 4^1]_5"]*], \
[*[1, 0, 0, 6, 0, 41], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 15, 6, 17], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[2, 0, 2, 6, 0, 21], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[2, 2, 2, 9, 2, 15], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 5, 2, 18], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[3, 2, 2, 9, -2, 10], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[5, 0, 4, 6, 0, 9], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[6, 4, 4, 7, 6, 8], -984, ["1^-2 41^1", "[2^-2 4^1]_1"]*], \
[*[1, 0, 0, 2, 2, 124], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 2, 31], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 8, 6, 32], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[1, 0, 0, 13, 0, 19], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[2, 2, 0, 8, 4, 17], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[2, 2, 2, 8, 2, 17], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[2, 0, 2, 9, 8, 16], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[3, 0, 2, 5, 2, 17], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[4, 2, 0, 5, 0, 13], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[4, 2, 4, 8, 2, 9], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[5, 4, 2, 5, 0, 12], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[5, 4, 4, 7, 4, 9], -988, ["1^-2 13^-1", "1^-2 19^-1", "2^3_1"]*], \
[*[2, 0, 2, 3, 2, 42], -988, ["1^2 19^1", "2^3_5"]*], \
[*[2, 2, 2, 3, 2, 50], -988, ["1^2 19^1", "2^3_5"]*], \
[*[2, 2, 2, 6, 2, 23], -988, ["1^2 19^1", "2^3_5"]*], \
[*[2, 2, 0, 10, 0, 13], -988, ["1^2 19^1", "2^3_5"]*], \
[*[5, 4, 2, 6, 6, 11], -988, ["1^2 19^1", "2^3_5"]*], \
[*[2, 2, 2, 2, 2, 83], -988, ["1^2 13^1", "1^-2 19^-1", "2^3_5"]*], \
[*[2, 0, 2, 5, 4, 26], -988, ["1^2 13^1", "1^-2 19^-1", "2^3_5"]*], \
[*[2, 2, 0, 7, 0, 19], -988, ["1^2 13^1", "1^-2 19^-1", "2^3_5"]*], \
[*[2, 0, 2, 11, 10, 14], -988, ["1^2 13^1", "1^-2 19^-1", "2^3_5"]*], \
[*[3, 2, 2, 5, 0, 18], -988, ["1^2 13^1", "1^-2 19^-1", "2^3_5"]*], \
[*[3, 2, 2, 10, -6, 10], -988, ["1^2 13^1", "1^-2 19^-1", "2^3_5"]*], \
[*[1, 0, 0, 1, 0, 247], -988, ["1^2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 4, 2, 62], -988, ["1^2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 6, 16], -988, ["1^2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 16, 10, 17], -988, ["1^2 19^1", "2^3_1"]*], \
[*[2, 2, 2, 5, 2, 28], -988, ["1^2 19^1", "2^3_1"]*], \
[*[2, 2, 0, 9, 4, 15], -988, ["1^2 19^1", "2^3_1"]*], \
[*[2, 2, 2, 12, 10, 13], -988, ["1^2 19^1", "2^3_1"]*], \
[*[3, 2, 2, 8, 6, 12], -988, ["1^2 19^1", "2^3_1"]*], \
[*[3, 2, 2, 9, -8, 12], -988, ["1^2 19^1", "2^3_1"]*], \
[*[4, 2, 2, 6, 0, 11], -988, ["1^2 19^1", "2^3_1"]*], \
[*[5, 0, 4, 7, 2, 8], -988, ["1^2 19^1", "2^3_1"]*], \
[*[5, 4, 2, 8, 6, 8], -988, ["1^2 19^1", "2^3_1"]*], \
[*[6, 4, 6, 7, 2, 8], -988, ["1^2 19^1", "2^3_1"]*], \
[*[1, 0, 0, 6, 4, 42], -992, ["1^-2 31^-1", "[2^1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 12, 8, 22], -992, ["1^-2 31^-1", "[2^1 4^1 8^1]_5"]*], \
[*[3, 0, 2, 4, 0, 21], -992, ["1^-2 31^-1", "[2^1 4^1 8^1]_5"]*], \
[*[3, 2, 0, 9, 4, 10], -992, ["1^-2 31^-1", "[2^1 4^1 8^1]_5"]*], \
[*[4, 0, 0, 6, 4, 11], -992, ["1^-2 31^-1", "[2^1 4^1 8^1]_5"]*], \
[*[5, 2, 2, 7, -6, 9], -992, ["1^-2 31^-1", "[2^1 4^1 8^1]_5"]*], \
[*[1, 0, 0, 12, 4, 21], -992, ["2^-2_6 16^-1_3"]*], \
[*[1, 0, 0, 13, 10, 21], -992, ["2^-2_6 16^-1_3"]*], \
[*[5, 2, 2, 6, -2, 9], -992, ["2^-2_6 16^-1_3"]*], \
[*[1, 0, 0, 3, 2, 83], -992, ["2^-2_4 16^-1_5"]*], \
[*[1, 0, 0, 11, 8, 24], -992, ["2^-2_4 16^-1_5"]*], \
[*[3, 2, 2, 4, 2, 23], -992, ["2^-2_4 16^-1_5"]*], \
[*[4, 4, 2, 4, 2, 21], -992, ["2^-2_4 16^-1_5"]*], \
[*[4, 2, 2, 7, -6, 11], -992, ["2^-2_4 16^-1_5"]*], \
[*[4, 4, 4, 7, 6, 12], -992, ["2^-2_4 16^-1_5"]*], \
[*[3, 0, 2, 4, 4, 22], -992, ["2^2_6 16^1_7"]*], \
[*[3, 2, 2, 6, 2, 15], -992, ["2^2_6 16^1_7"]*], \
[*[4, 4, 0, 7, 4, 11], -992, ["2^2_6 16^1_7"]*], \
[*[1, 0, 0, 2, 0, 124], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 4, 0, 62], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[1, 0, 0, 14, 4, 18], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 4, 0, 31], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 5, 2, 25], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 0, 7, 6, 19], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[3, 2, 2, 7, -2, 13], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[4, 0, 0, 7, 2, 9], -992, ["1^2 31^1", "[2^1 4^1 8^1]_1"]*], \
[*[2, 0, 2, 2, 2, 63], -992, ["2^-2_2 16^-1_3"]*], \
[*[2, 2, 0, 3, 2, 50], -992, ["2^-2_2 16^-1_3"]*], \
[*[3, 2, 0, 3, 0, 31], -992, ["2^-2_2 16^-1_3"]*], \
[*[4, 0, 4, 7, 2, 10], -992, ["2^-2_2 16^-1_3"]*], \
[*[7, 6, 4, 7, 4, 7], -992, ["2^-2_2 16^-1_3"]*], \
[*[1, 0, 0, 4, 4, 63], -992, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 7, 4, 36], -992, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 8, 0, 31], -992, ["2^2_0 16^1_1"]*], \
[*[3, 2, 2, 3, -2, 32], -992, ["2^2_0 16^1_1"]*], \
[*[3, 2, 0, 7, 4, 13], -992, ["2^2_0 16^1_1"]*], \
[*[4, 4, 0, 8, 2, 9], -992, ["2^2_0 16^1_1"]*], \
[*[5, 4, 0, 7, 0, 8], -992, ["2^2_0 16^1_1"]*], \
[*[7, 6, 6, 7, 6, 8], -992, ["2^2_0 16^1_1"]*], \
[*[1, 0, 0, 1, 0, 248], -992, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 8, 8, 33], -992, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 9, 4, 28], -992, ["2^2_2 16^1_7"]*], \
[*[2, 0, 2, 10, 2, 13], -992, ["2^2_2 16^1_7"]*], \
[*[5, 0, 4, 8, 8, 9], -992, ["2^2_2 16^1_7"]*], \
[*[1, 0, 0, 3, 0, 83], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[1, 0, 0, 11, 4, 23], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[2, 2, 0, 12, 10, 13], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 0, 2, 3, 0, 28], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 0, 0, 4, 2, 21], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 2, 2, 4, 0, 23], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 2, 2, 6, 0, 15], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 0, 0, 7, 2, 12], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 2, 0, 8, 6, 12], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 0, 2, 9, 4, 10], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[3, 0, 0, 9, 8, 11], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[4, 2, 0, 6, 2, 11], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[5, 4, 4, 6, -2, 11], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[6, 4, 2, 7, -2, 7], -996, ["1^-2 3^-1", "1^2 83^-1", "2^3_7"]*], \
[*[1, 0, 0, 2, 2, 125], -996, ["1^-2 83^1", "2^3_3"]*], \
[*[1, 0, 0, 5, 2, 50], -996, ["1^-2 83^1", "2^3_3"]*], \
[*[2, 0, 2, 3, 0, 42], -996, ["1^-2 83^1", "2^3_3"]*], \
[*[3, 2, 0, 5, 2, 18], -996, ["1^-2 83^1", "2^3_3"]*], \
[*[3, 0, 0, 6, 2, 14], -996, ["1^-2 83^1", "2^3_3"]*], \
[*[6, 2, 6, 6, 4, 9], -996, ["1^-2 83^1", "2^3_3"]*], \
[*[1, 0, 0, 1, 0, 249], -996, ["1^2 3^1", "1^2 83^-1", "2^3_3"]*], \
[*[1, 0, 0, 10, 2, 25], -996, ["1^2 3^1", "1^2 83^-1", "2^3_3"]*], \
[*[2, 2, 0, 2, 0, 83], -996, ["1^2 3^1", "1^2 83^-1", "2^3_3"]*], \
[*[5, 4, 4, 5, 4, 13], -996, ["1^2 3^1", "1^2 83^-1", "2^3_3"]*], \
[*[5, 0, 2, 6, 6, 10], -996, ["1^2 3^1", "1^2 83^-1", "2^3_3"]*], \
[*[1, 0, 0, 6, 6, 43], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[1, 0, 0, 15, 12, 19], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[2, 2, 2, 7, 4, 20], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[4, 2, 2, 4, 2, 17], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[4, 2, 2, 5, 4, 14], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[4, 4, 2, 7, 4, 11], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[5, 2, 2, 7, 4, 8], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[6, 0, 6, 7, 4, 8], -996, ["1^-2 83^1", "2^3_7"]*], \
[*[2, 0, 0, 5, 0, 25], -1000, ["1^1 5^-1 25^-1", "[2^-2 4^1]_7"]*], \
[*[3, 0, 2, 5, 0, 17], -1000, ["1^1 5^-1 25^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 10, 0, 25], -1000, ["1^-1 5^1 25^-1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 2, 9, 8, 9], -1000, ["1^-1 5^1 25^-1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 5, 0, 50], -1000, ["1^-1 5^-1 25^1", "[2^-2 4^1]_7"]*], \
[*[5, 0, 0, 6, 4, 9], -1000, ["1^-1 5^-1 25^1", "[2^-2 4^1]_7"]*], \
[*[2, 2, 0, 3, 0, 50], -1000, ["1^1 5^1 25^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 10, 0, 13], -1000, ["1^1 5^1 25^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 10, 10, 15], -1000, ["1^1 5^1 25^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 2, 0, 125], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 7, 6, 37], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 13, 12, 22], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 6, 2, 21], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[2, 0, 0, 9, 2, 14], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 2, 6, -4, 16], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[3, 2, 0, 8, 2, 11], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 4, 6, -2, 9], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[6, 4, 0, 7, 6, 8], -1000, ["1^-2 125^-1", "[2^-2 4^1]_7"]*], \
[*[1, 0, 0, 1, 0, 250], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 11, 10, 25], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[1, 0, 0, 14, 8, 19], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 2, 0, 63], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 3, 2, 42], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 5, 2, 28], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 0, 7, 2, 18], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 0, 11, 2, 12], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 2, 2, 11, 6, 13], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[2, 0, 2, 12, 10, 13], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 0, 4, 2, 23], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[3, 2, 2, 9, 2, 10], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[4, 2, 0, 5, 4, 14], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[5, 0, 4, 5, 2, 11], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*], \
[*[5, 2, 4, 7, -4, 9], -1000, ["1^2 125^1", "[2^-2 4^1]_3"]*] \
];




==> anc/chiy.m <==
(*  Initialization for all n *)

chiy=3*(1+y^4)-2*t*(y+y^3)+((6+t^2+s)/2)*y^2//Expand

rot[lambda_]:=(1+y*lambda)*inverse[1-lambda]*(1+y*inverse[lambda])*inverse[1-inverse[lambda]]//ExpandAll;

fix[n_,i_,j_]:= rot[xi^i]*rot[xi^j]//ExpandAll

inverse[u_]:=Module[{erg},
erg=Solve[(#==0) & /@ CoefficientList[Sum[a[i]*xi^i*u,{i,0,m-1}]-1//ExpandAll,xi], Table[a[i],{i,0,m-1}] ];
Sum[a[i]*xi^i,{i,0,m-1}]/.erg[[1]]
]

rotx[lambda_]:=(1+y*lambda*(1-x+x^2/2))*inverse[1-lambda*(1-x+x^2/2)]+O[x]^3//ExpandAll//Normal//Simplify;
norotx=(1+y*(1-x+x^2/2))/(-(-1+x/2-x^2/6))+O[x]^3//Normal//ExpandAll;

fixnormal[i_]:= ((rotx[xi^i]/.{x->xx})*(rotx[inverse[xi^i]]/.{x->-xx})//ExpandAll)+O[xx]^3//Normal
fak1=((norotx/.{x->xf})*(norotx/.{x->-xf})//ExpandAll)+O[xf]^3//Normal;

d2=cx2-c2;

cont[i_]:=Coefficient[(fak1*fixnormal[i]/.{xf^2->-c2*tt,xx^2->-d2*tt,xx->0})+O[tt]^2//ExpandAll//Normal,tt]


(***********************************************************************************************************)

n=2;

xi=-1
inverse[u_]:=1/u

elements={{2,8,24},{2,0,24},{2,-8,24}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;


total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]+b[1]*(cont[1]/.{c2->24})+c[1]*(cont[1]/.{c2->0})
 
diff0=(#==0) & /@ (CoefficientList[(total)-chiy,{y}]//Flatten)//Union
diff=diff0/.{cx2*b[1]->B[1],cx2*c[1]->B[1] }

Solve[diff,{a[1,1], b[1], B[1]}]

Reduce[(#>=0) & /@ ({a[1,1],b[1]})/.Solve[diff,{a[1,1], b[1],B[1]}][[1]],{t},Integers]



(******************************************)

n=3;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{3,6,6},{3,0,0},{3,-3,-3}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]+b[1]*(cont[1]/.{c2->24})+c[1]*(cont[1]/.{c2->0})
 
diff0=(#==0) & /@ (CoefficientList[(total)-chiy,{xi,y}]//Flatten)//Union
diff=diff0/.{cx2*b[1]->A,cx2*c[1]->A };
var={a[1,1], b[1],A};
erg=Solve[diff,var]

var/.erg[[1]]

(* ind=1 and ind=3 give solutions *)
(******************************************)

n=4;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{4,8,-8},{4,4,8},{4,0,8},{4,0,-8},{4,0,0},{4,-4,8}}

ind=6

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;
total=(Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]/.{a[2,2]->0})+(b[1]*cont[1]/.{c2->24});
 
(total/.{cx2->z}//ExpandAll)/.{z*b[1]->C[1]} // Simplify

diff0=(#==0) & /@ (CoefficientList[(total)-chiy,{xi,y}]//Flatten)//Union;
diff=diff0/.{cx2*b[1]->C[1]};
var={a[1,1],a[1,2],b[1]};
erg=Solve[diff,var];
erg1=Reduce[(#>=0) & /@ (var/.erg[[1]]),{C[1]},Integers]

(var/.erg[[1]])/.{C[1]->35}

(*************************************************************)


n=5;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{5,4,4},{5,-1,-1}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=(Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}])+
      (b[1]*cont[1]/.{c2->24})+(b[2]*cont[2]/.{c2->24})+
      (c[1]*cont[1]/.{c2->0})+ (c[2]*cont[1]/.{c2->0});
 

diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union
diff=diff0/.{cx2*b[1]->C[1],cx2*b[2]->C[2], cx2*c[1]->C[1],cx2*c[2]->C[2]   }

var={a[1, 1], a[1, 2], a[2, 2], b[1], b[2]};
erg=Solve[((#==0) & /@ diff),var]//Simplify
erg1=Reduce[(#>=0) & /@ (var/.erg[[1]]),{C[1],C[2]}]

(* For ind=1 *)

var/.erg/.{C[1]->0,C[2]->2/13}
var/.erg/.{C[1]->0,C[2]->-12/13}
var/.erg/.{C[1]->0,C[2]->0}
var/.erg/.{C[1]->0}


(*************************************)


n=6;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll

(* old *)

s=3
tlist={-7,-5,-3,-1,1}
      
Do[t=tlist[[i]];
diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union;
diff=diff0/.{a[1,3]->0, a[2,3]->0, a[3,3]->0,a[2,2]->0};
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify;Print[erg];
If[Not[erg=={}],erg1={{t+3,s+3},Variables[diff]}/.erg[[1]];Print[erg1]],
   {i,1,Length[tlist]}]


s=-6
tlist={-4,2}
      
Do[t=tlist[[i]];
diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union;
diff=diff0/.{  a[3,3]->0,a[2,2]->0};
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify;Print[erg];
reduced=(Variables[diff]/.erg[[1]]//Expand);Print[reduced];
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced],Integers ];Print[erg1],
   {i,1,Length[tlist]}]

reduced/.{a[1,3] ->10}


(* new *)

elements={{6,5,-3},{6,2,6}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll

      
diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union
diff=diff0/.{a[2,2]->0,a[3,3]->0}

erg=Solve[((#==0) & /@ diff),Variables[diff]]

(*************************************)

n=7;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

s=t;
t=0;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll

diff=CoefficientList[Numerator[(total-chiy)//ExpandAll//Together],{xi,y}]//Flatten//ExpandAll//Union

erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify
erg1={{t+3,s+3},Variables[diff]}/.erg[[1]]


(**************************************)

n=8;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{8,2,4},{8,-2,4}}

ind=2

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll

      
diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union
diff=diff0/.{a[1,4]->0,a[2,4]->0,a[3,4]->0,a[4,4]->0,a[2,2]->0}

erg=Solve[((#==0) & /@ diff),Variables[diff]]

(**************************************)

n=9;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand


(**** old ****)
s=t
t=0

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll

diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union
diff=diff0/.{a[3,3]->0}

erg=Solve[((#==0) & /@ diff),Variables[diff]]
reduced=(Variables[diff]/.erg[[1]]//Expand)
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced],Integers ]

reduced/.{a[3, 4]-> 3,a[4,4]->0}

(**** new ****)

elements={{9,3,3}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=(Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}])+
      (b[1]*cont[1]/.{c2->24})+(b[2]*cont[2]/.{c2->24})+(b[4]*cont[4]/.{c2->24})+
      (c[1]*cont[1]/.{c2->0})+ (c[2]*cont[1]/.{c2->0})+ (c[4]*cont[4]/.{c2->0})//ExpandAll
 
      
diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union
diff1=diff0/.{a[1,1]->0,a[1,2]->0,a[1,4]->0,a[2,2]->0,a[2,4]->0,a[3,3]->0,a[4,4]->0 }
diff=diff1/.{cx2*b[1]->C[1],cx2*b[2]->C[2],cx2*b[4]->C[4], cx2*c[1]->C[1],cx2*c[2]->C[2], cx2*c[4]->C[4]  }

var={a[1, 3], a[2, 3], a[3, 4], b[1], b[2], b[4], C[1],C[2],C[4]}
erg=Solve[((#==0) & /@ diff),var]//Simplify
erg1=Reduce[(#>=0) & /@ ({a[1, 3], a[2, 3], a[3, 4], b[1], b[2], b[4]}/.erg[[1]]),{C[1],C[2],C[4]}]


(**************************************)

n=10;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{10,-2,4}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll//Together

        
diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll//Together],{xi,y}]//Flatten//ExpandAll//Union;
diff=diff0/.{a[1,5]->0,a[2,5]->0,a[3,5]->0,a[4,5]->0,a[5,5]->0,a[2,2]->0,a[4,4]->0,a[2,4]->0}//ExpandAll;
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify;

reduced=(Variables[diff]/.erg[[1]]//Expand);Print[reduced];
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced]]
 


(*************************************)

n=11;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{11,2,2}}
ind=1
t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;


total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll
  
diff=n*CoefficientList[Numerator[(total-chiy)//ExpandAll],{xi,y}]//Flatten//ExpandAll//Union

erg=(Solve[((#==0) & /@ diff),Variables[diff]]//Simplify)
reduced=(Variables[diff]/.erg[[1]]//Expand)
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced],Integers ]

reduced/.{a[3, 4] -> 0, a[3, 5] -> 0, a[4, 4] -> 0 , a[4, 5] -> 1 , a[5, 5] -> 0}


(*************************************)

n=12;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{12,1,5},{12,-2,2}}

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll

 
ind=2
t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

  
diff0=CoefficientList[n*(total-chiy)//ExpandAll//Together,{xi,y}]//Flatten//ExpandAll//Union;
diff=diff0/.{a[1,6]->0,a[2,6]->0,a[3,6]->0,a[4,6]->0,a[5,6]->0,a[6,6]->0,a[1,3]->0,a[2,3]->0,a[3,3]->0,a[3,4]->0,a[3,5]->0,a[2,2]->0,a[2,4]->0,a[4,4]->0}//ExpandAll;
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify;
reduced=(Variables[diff]/.erg[[1]]//Expand);
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced]];


ind=1
t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;


diff0=CoefficientList[Numerator[(total-chiy)//ExpandAll//Together],{xi,y}]//Flatten//ExpandAll//Union
diff=diff0/.{a[1,6]->0,a[2,6]->0,a[3,6]->0,a[4,6]->0,a[5,6]->0,a[6,6]->0,a[3,3]->0,a[2,2]->0,a[2,4]->0,a[4,4]->0}//ExpandAll;
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify
reduced=(Variables[diff]/.erg[[1]]//Expand)
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced],Integers]

Variables[diff]
reduced/.{  a[1, 4] -> 0 , a[1, 5]-> 0,  a[3, 4]-> 0 , a[3, 5]-> 1 , a[4, 5]-> 0  , a[5, 5]-> 0 }
reduced/.{  a[1, 4]  -> 0, a[1, 5]-> 0,  a[3, 4]-> 1 , a[3, 5]-> 0 ,  a[4, 5]-> 1 , a[5, 5]-> 0 }   (* Nonintegral *)
reduced/.{  a[1, 4]  -> 1, a[1, 5]-> 0,  a[3, 4]-> 1 , a[3, 5]-> 0 ,  a[4, 5]-> 1 , a[5, 5]-> 0}    (* Nonintegral *)

(*************************************)

n=14;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand


elements={{14,1,3}}
ind=1
t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll
  

diff0=n*CoefficientList[Numerator[(total-chiy)//ExpandAll//Together],{xi,y}]//Flatten//ExpandAll//Union;
diff=diff0/.{a[1,7]->0,a[2,7]->0,a[3,7]->0,a[4,7]->0,a[5,7]->0,a[6,7]->0,a[7,7]->0,a[2,2]->0,a[2,4]->0,a[2,6]->0,a[4,4]->0,a[4,6]->0,a[6,6]->0}//ExpandAll;
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify
reduced=(Variables[diff]/.erg[[1]]//Expand)
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced],Integers]
   
reduced/.{a[1, 5] -> 0 , a[1, 6] -> 0 , a[3, 4] -> 0 , a[3, 5] -> 0 , a[3, 6] -> 0 , a[4, 5] -> 0 , a[5, 5] -> 0 , a[5, 6] -> 1}


(*************************************)

n=15;
m:=EulerPhi[n];
yyy=xi^m-Cyclotomic[n,xi]
xi/: xi^(i_/; i>=m ):=xi^(i-m)*yyy//Expand

elements={{11,1,1}}

ind=1

t=elements[[ind,2]]-3;
s=elements[[ind,3]]-3;

total=Sum[Sum[a[i,j]*fix[n,i,j], {j,i,n/2}],{i,1,n/2}]//ExpandAll
  

diff0=n*CoefficientList[Numerator[(total-chiy)//ExpandAll//Together],{xi,y}]//Flatten//ExpandAll//Union;
diff=diff0/.{a[1,3]->0,a[2,3]->0,a[3,3]->0,a[3,4]->0,a[3,5]->0,a[3,6]->0,a[3,7]->0,a[1,6]->0,a[2,6]->0,a[4,6]->0,a[5,6]->0,a[6,6]->0,a[6,7]->0,
             a[1,5]->0,a[2,5]->0,a[3,5]->0,a[4,5]->0,a[5,5]->0,a[5,6]->0,a[5,7]->0}//ExpandAll;
erg=Solve[((#==0) & /@ diff),Variables[diff]]//Simplify
reduced=(Variables[diff]/.erg[[1]]//Expand)
erg1=Reduce[(#>=0) & /@ reduced,Variables[reduced] ]
   
reduced/.{a[4, 7] -> 0 , a[7, 7] -> 0}


(*******************************************************************************************************************************)


==> anc/description.txt <==
Description of attached files
-----------------------------

- chiy.m

Mathematica file for calculating the possible fixed-point sets by using
the chi_y-genus as described in Section 4. 


- main.mag

Main Magma scripts used to determine the 198 conjugacy of admissable subgroups
of the Conway group as described in Section 6. 


- orthoquad.mag

Some often used Magma procedure for computing the groups O(L), \bar_0(L)
and O_0(L) of an even lattice L as well as the action of \bar_0(L)
on the discriminant space. It also contains a procedure
for computing the orthogonal complement inside the Leech lattice.


- twogroups.mag 
- threegroups.mag

Some Magma procedures related to groups of order 2^k and 2^k.3^l.


- fixallconwaymatK32.erg

The 198 Conjugacy classes of admissable subgroups of the Conway group
as matrix groups in Magma format.


- brandt-intrau_even_ternaries.mag
- brandt-intrau_odd_ternaries.mag

The Brandt Intrau tables of primitive ternary forms in Magma format.


- ternaryforms.mag

The Magma scripts to glue the coinvariant lattices L_G with
the positive definite quaternary lattices as described in Section 7.


- walltest.mag

The Magma scripts to see which coinvariant lattices L_G pass not
the Wall divisor test as described in Section 8.

==> anc/main.mag <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Golay and M24 */

C := GolayCode( GF(2), true);
M24:=AutomorphismGroup(C);

L:=SubgroupLattice(M24);
Lgood:=[ x : x in L | #Orbits(Group(x)) ge 4 ];
#Lgood;
[#Group(x): x in Lgood];

%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Lmax done as semidirect product */

M:=BasisMatrix(C);
S48:=Sym({1..48});
help:=[ [S48! (j,j+24) : j in [1..24] | M[i,j] eq 1 ] : i in [1..12] ];
li:=[ ElementToSequence(g) cat [24+i : i in ElementToSequence(g)]  : g in GeneratorsSequence(M24)];

G24:=PermutationGroup< 48 | li,  [ &*x  : x in help]>;

Gperm:=sub<G24 | li>;
Gquot,pipo:=AbelianNormalQuotient(G24 ,sub<G24| [ &*x  : x in help]>);
mm,mu:=IsIsomorphic(M24,Gperm);
Gs:=G24;

Golaygroup := function(H,fixset);
   C0:=sub<C| [v: v in C |  &and[ v[i] eq 0 :  i in fixset]  ]>;
   M :=BasisMatrix(C0);
   help:=[ [S48! (j,j+24) : j in [1..24] | M[i,j] eq 1 ] : i in [1..Dimension(C0)] ];
   li:=[ ElementToSequence(g) cat [24+i : i in ElementToSequence(g)]  : g in GeneratorsSequence(H)];
   H24:=PermutationGroup< 48 | li,  [ &*x  : x in help]>;
   return H24;
end function;

T:=Golaygroup(L[1],{});
Lmax:=[[Golaygroup(Group(x),{})] : x in Lgood];

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%5555

/* Defining the Conway group */

LL := Lattice("Lambda", 24);

G:=AutomorphismGroup(LL);
Mod:=GModule(G);

v4:=Mod![0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,4,-4];
pi,GP:=OrbitAction(G, v4);


/* load "~/papers/K3/frame.mag"; */

orb:=Orbits(Stabilizer(GP,{1,2}));
frame:= &join[orb[i] : i in [1..6]];
Gsub:=Stabilizer(GP,frame);
[#i : i in Orbits(Gsub)];

xx,xi:=IsIsomorphic(G24,Gsub);

fixdim:= function(H);
   return Dimension(Fix(ChangeRing( GModule( H@@pi ),  Rationals() )));
end function; 

gramLL:=ChangeRing(GramMatrix(LL),Integers());

fixlattice:= function(H);
   genlist:=Setseq(Generators(H@@pi));
   if genlist eq [] then 
      return LL;
   else
      genmod:=[ MatrixRing(Integers(),24) !x  : x in genlist];
      MH:=&meet[Kernel(x-1) : x in genmod];
      latB:=BasisMatrix(MH);
      latFB:=latB*gramLL*Transpose(latB);
      LH:=LatticeWithGram(latFB); 
      return LH;
   end if;
end function;


subfixlattice:= function(H);
   genlist:=Setseq(Generators(H));
   if genlist eq [] then 
      return LL;
   else
      genmod:=[ MatrixRing(Integers(),24) !x  : x in genlist];
      MH:=&meet[Kernel(x-1) : x in genmod];
      latB:=Basis(MH);
      LH:=sub<LL | [  Coordelt(LL, x) : x in latB]>;
      return LH;
   end if;
end function;

discgroup:=function(H);
    return DualQuotient(fixlattice(H));
end function;
    
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Quick Access */

/* save "~/papers/K3/mukai/session.erg";  */

restore "~/papers/K3/mukai/session.erg";  

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Check or Fill in missing P */

fixall:=&cat[x: x in Lfix];
#fixall;

haborder:={#Lmax[i][1] div 2^12 :i  in [1..#Lgood] | #Lfix[i] ge 1 };
haborder;

for x in fixall do 
   maxsub:=[z`subgroup: z in MaximalSubgroups(x) | #(z`subgroup@pipo) in haborder];
   print [ #[i : i in fixall| IsConjugate(G24,i,e)]: e in maxsub];
/*   maxmiss:=[z`subgroup: z in MaximalSubgroups(x) | #(z`subgroup@pipo) in {96,192}];
   print "miss:", [#(e@pipo) : e in maxmiss]; */
end for;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Find the maximal ones */


fixall:=&cat[x: x in Lfix];
#fixall;

i:=0;
fixselect:=[];
for x in fixall /* fixmaxlist */ do 
 /*  fd:=fixdim(x@xi);
   torsion:=TorsionInvariants(discgroup(x@xi));
   if (fd-#torsion ge 1) or (torsion[1] eq 2) then 
   if  &and[G24classesdim[y[3]@G24classesmap] eq 16: y in Classes(x) | Order(y[3]) eq 2 ] then  */
   if { [#(sub<G24|y[3]>), Gclassesdim[Gclassesmap(y[3]@xi@@pi)], Gclassestrace[Gclassesmap(y[3]@xi@@pi)] ] : y in Classes(x)} subset goodclasses then  /* old type definition ! */
/*   if not((#x mod 11 eq 0)  or (#x mod 7 eq 0) or (#x mod 5 eq 0)  or (#x mod 9 eq 0)) then */
      i:=i+1;
      Append(~fixselect,x);
      print "--------------------------------------------------";
  /*    print "Case No.:", i;
      print "Order of P and A: ", [#(x@pipo),#(x meet T)];
      print "Orbit Structure",   [#y : y in Orbits((x@pipo)@@mu)];
      print "Compositionsreihe: ";
      print  CompositionFactors(x@pipo); 
      print "Dimension of fixlattice:", fd;
      print "Discriminantgroup:", torsion;
      print "rank Discriminant", #torsion; */
 /* end if;
    end if; */
    end if; 
end for;
#fixselect;

load "~/papers/K3/mukai/data/all-monoidalK32.erg";

fixall:=[];
for x in fixselect cat finaltypes cat finaltypes2 cat abssub do
   for y in [z`subgroup : z in Subgroups(x)] do
       if not(&or[IsConjugate(G24,y,z): z in fixall]) then
          Append(~fixall,y);
       end if;
   end for;
   print #x;
end for;
#fixall;

fprintf "~/papers/K3/mukai/data/fixallK32corrected.erg", "%m", fixall;

for x in fixall do
   print #x;
   li:=[y`subgroup : y in Subgroups(x) | not(2^12 mod #y`subgroup eq 0) ];   
   if not (&and[ &or[IsConjugate(G24,y,z): z in fixall] : y in li ]) then
      print "false";
   end if;
end for;

             
maximalsubgrouplist:=function(x);
         workli:=[z`subgroup: z in MaximalSubgroups(x)];
         newli:=[];
         print "Worklist: ", #workli;
         for e in workli do 
             if  not(&or[IsConjugate(G24,i,e) : i in newli]) then 
                newli:=Append(newli,e);
             end if;
         end for;
         print "Newlist: ",#newli;
         return newli;
end function;


fixmax:=[1 : i in [1..#fixall]];

for i in [1..#fixall] do
   print i;
   y:=maximalsubgrouplist(fixall[i]);
   for j in [1..#fixall] do
       if &or[IsConjugate(G24,fixall[j],z) : z in y] then
          fixmax[j]:=0;
       end if;
   end for;
end for;

fixmaxlist:=[fixall[i]: i in [1..#fixall] | fixmax[i] eq 1];
#fixmaxlist;

/* fprintf "~/papers/K3/total/data/G24-allmaximal-rank4.erg", "%m", fixmaxlist; */


load "~/papers/K3/mukai/data/allsplit.erg";
fixmaxlist:=Gall;
#fixmaxlist;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Test for Conjugation in Conway */

Gclasses:=Classes(G);
Gclassesdim:=[fixdim(sub<G|x[3]>@pi) : x in Gclasses];
Gclassestrace:=[Trace(x[3]) : x in Gclasses];
Gclassesmap:=ClassMap(G);

goodclasses:= {[ 1, 24, 24 ], [2,8,24], [ 3,-3,-3], [3,6,6], [4,4,8], [5,4,4], [6,2,6], [6,5,-3], [7,3,3], [8,2,4], [9,3,3], [11,2,2], [12,1,5], [14,1,3], [15,1,1] };

IsAdmissable:=function(H);
   answer:=fixdim(H) ge 4;
   if answer then
      answer:={ [ Order(y[3]), Gclassestrace[Gclassesmap(y[3]@@pi)], Gclassestrace[Gclassesmap((y[3]^2)@@pi)] ] : y in Classes(H)} subset goodclasses ;
   end if;
   return answer;
end function;
       
hab:=[];
for z in goodG24classes do  
y:=z;
if  fixdim((sub<G24|y>)@xi) ge 4 /* -#TorsionInvariants(discgroup((sub<G24|y>)@xi)) ge 2 */ then
    print "------------------------------------------------------";
    print "Order of P and A: ", [#(sub<G24|y>@pipo),#(sub<G24|y> meet T)];
    print "Orbit Structure",   [#x : x in Orbits((sub<G24|y>@pipo)@@mu)];
    print [#sub<G24|y>,  Trace((y@xi)@@pi) , Trace(((y^2)@xi)@@pi) ];
    Append(~hab, [#sub<G24|y>,  Trace((y@xi)@@pi) , Trace(((y^2)@xi)@@pi) ]);
  /*  print CompositionFactors(Centralizer(G,Gclasses[i][3]));
    print "Dimension of fixed point lattice:", fixdim((sub<G24|y>)@xi);
    print "Discriminantgroup:", TorsionInvariants(discgroup((sub<G24|y>)@xi));
    print "Discriminant Rank:", #TorsionInvariants(discgroup((sub<G24|y>)@xi)); */ 
end if;
end for;
#{x : x in hab};

hableech:=&join[{((y[3]@xi)@@pi)@Gclassesmap : y in Classes(x)}: x in fixmaxlist];
#hableech;
hableechmon:={((y@xi)@@pi)@Gclassesmap : y in goodG24classes};
#hableechmon;

for c in Gclasses do 
   if  (Gclassesdim[Gclassesmap(c[3])] ge 4) and  (Gclassesdim[Gclassesmap(c[3])] le 20) then
      print "---------------------------------------------------------";
   /*   print "Class No.:", Gclassesmap(c[3]);  */
      print "Type:", [#(sub<G|c[3]>), Gclassestrace[Gclassesmap(c[3])], Gclassestrace[Gclassesmap(c[3]^2)] ];
  /*     print CompositionFactors(Centralizer(G,Gclasses[c][3])); 
      print "Dimension of fixed point lattice:", fixdim((sub<G|c[3]>)@pi);
      print "Discriminantgroup:", TorsionInvariants(discgroup((sub<G|c[3]>)@pi));
      print "Powers:", { [#(sub<G|d>), Gclassestrace[Gclassesmap(d)], Gclassestrace[Gclassesmap(d^2)] ]: d in sub<G|c[3]>};
      print "Discriminant Rank:", #TorsionInvariants(discgroup((sub<G|c[3]>)@pi));  
      print "Class number:", #Genus(fixlattice(sub<G|c[3]>@pi));               */
      Adual,Ldual,pidual:=DualQuotient(fixlattice(sub<G|c[3]>@pi));
      print {Norm(a@@pidual)/2-Truncate(Norm(a@@pidual)/2): a in Adual};
   /*   wallcheck(perb(LL,subfixlattice(sub<G|c[3]>))); 
      if  [#(sub<G|c[3]>), Gclassestrace[Gclassesmap(c[3])], Gclassestrace[Gclassesmap(c[3]^2)] ] eq [2,0,24] then 
           KK:=perb(LL,subfixlattice(sub<G|c[3]>));  
      end if;   */
    end if;
end for;

Ad,Ld,pid:=DualQuotient(Lattice("A", 1));
{Norm(a@@pid) : a in Ad};
{ [fixdim(sub<GP|c[3]@xi>), c[1],Gclassestrace[Gclassesmap(c[3]@xi@@pi)], Gclassestrace[Gclassesmap(c[3]@xi@@pi^2)] ]: c in Classes(G24) | c[1] eq 6};

fixmaxconway:=[];j:=0;
for e in fixmaxlist do
    if not(&or[IsConjugate(GP,i@xi,e@xi) : i in fixmaxconway | #i eq #e ]) then 
        fixmaxconway := Append(fixmaxconway, e);
    end if;
    j:=j+1;print(j);
end for;
#fixmaxconway;

/* fprintf "~/papers/K3/total/data/conway-allmaximal-rank4.erg", "%m", fixmaxconway; */


load "~/papers/K3/mukai/data/SL1conway.erg";
#SL1conway;
load "~/papers/K3/mukai/data/SL3conway.erg";
#SL3conway;

fixallconway:=[];j:=0;
for e in [z@xi : z in fixall] cat SL1conway cat SL3conway do
    if not(&or[IsConjugate(GP,i,e) : i in fixallconway]) then 
        Append(~fixallconway, e);
    end if;
    j:=j+1;print j, #fixallconway;
end for;
#fixallconway;
[#x : x in fixallconway];

/* fprintf "~/papers/K3/mukai/data/fixallconwayK32.erg", "%m", fixallconway; */

fixallconwaymat:=[x@@pi : x in fixallconway];

/* fprintf "~/papers/K3/mukai/data/fixallconwaymatK32.erg", "%m", fixallconwaymat; */

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/*   Test the 198 Conway classes  */

load  "~/papers/K3/mukai/data/fixallconwaymatK32.erg";
#fixallconwaymat;

[#x : x in fixallconwaymat];
Sort(~fixallconwaymat,func<x, y | #x - #y>);
[#x : x in fixallconwaymat];

fixallconway:=[];
for i:=1 to #fixallconwaymat do
   print i;
   Append(~fixallconway,fixallconwaymat[i]@pi);
end for;


overlist:=[{ Integers() | } : i in [1..#fixallconway] ]; 
for i:=1 to #fixallconway do
   print "---";
   subli:=[x`subgroup : x in  MaximalSubgroups(fixallconway[i])];
   print i, #conwaylist[i], #subli;
   for x in subli do
      hab:=false;
      for j:=1 to #fixallconway do
         if IsConjugate(GP,x,fixallconway[j]) then
            overlist[j]:=overlist[j] join {i};
            hab:=true;
         end if;
      end for;
      if not(hab) then print "------------- LUECKE --------------"; end if;
   end for;
end for;


for i:=1 to #fixallconway do 
    print i, [ j : j in isolattices | IsIsometric(fixlattice(fixallconway[i]), fixlattice(fixallconway[j]) )]; 
end for;


load  "~/papers/K3/mukai/data/overlist.erg";
     
name:=function(x);
  if CanIdentifyGroup(#x) then 
     erg:=IdentifyGroup(x);
  else
     erg:=<0,0>;
  end if;
  return erg;
end function;
 

load  "~/papers/K3/mukai/orthoquad.mag";

perblattices:=[];
for i:=1 to #fixallconwaymat do 
    print i;
    Append(~perblattices,perb(LL,subfixlattice(fixallconwaymat[i])));
    print(Determinant(perblattices[i]));
end for;

isolattices:=[];
for i:=#fixallconwaymat to 1 by -1  do 
    print i;
    if not(&or[ IsIsometric(perblattices[i], perblattices[j]) : j in isolattices ]) then
       Append(~isolattices,i);
    end if;
end for;
#isolattices;

load  "~/papers/K3/mukai/genus_symbols.mag";

texsymbol:=function(gs);
   symstring:="";
   for y in gs do
       if y[1] eq 2 then
          for z in y[2][2..#y[2]] do 
             if z[3] eq 1 then sign:="+"; end if;
             if z[3] eq -1 then sign:="-"; end if;
             if z[4] eq 1 then stype:=IntegerToString(z[5]); end if;
             if z[4] eq 0 then stype:="I\\!I"; end if;
             symstring *:= IntegerToString(y[1]^z[1])*"_{"*stype*"}^{"*sign*IntegerToString(z[2])*"}";
          end for;  
       else 
          for z in y[2][2..#y[2]] do 
             if z[3] eq 1 then sign:="+"; end if;
             if z[3] eq -1 then sign:="-"; end if;
             symstring *:=IntegerToString(y[1]^z[1])*"^{"*sign*IntegerToString(z[2])*"}";
          end for;  
       end if;
    end for; 
    return symstring;
end function;


no:=2;
for i in Reverse(isolattices)[3..#isolattices] do
    no:=no+1;
    A:=ChangeRing(-GramMatrix(perblattices[i]),IntegerRing());
    gs:=canonize(genus_symbol(A));
    line:="";
    line *:= IntegerToString(no)*" & ";
    line *:= IntegerToString(i)*" & ";
    line *:= IntegerToString(#fixallconway[i])*" & ";
    line *:= "\\#"*IntegerToString(name(fixallconway[i])[2])*" & ";
    line *:= IntegerToString(Rank(perblattices[i]))*" & ";
    line *:= IntegerToString((-1)^Rank(perblattices[i])*Determinant(perblattices[i]))*" & ";
    line *:= "["*&*[IntegerToString(x)*",\\,": x in TorsionInvariants(DualQuotient(perblattices[i]))]*"] & ";
    line *:= "$"*texsymbol(gs)*"$ & "; 
    if i in K3isolattices then
        line *:= "K3 \\# "*" & ";
    else
        line *:= " \\# "*" & "; 
    end if;
    line *:= " \\\\";
    print line;
end for;


for i in isolattices do
   print [ j : j in [1..#fixallconway] | IsIsometric(perblattices[i], perblattices[j] ) ];
end for;

for i:=1 to #fixallconwaymat do
   print i, Max([ j : j in isolattices | IsIsometric(subfixlattice(fixallconwaymat[i])), subfixlattice(fixallconwaymat[j]))) ]);
end for;

for i in isolattices do if i in [1..100] then
   print "case : ", i;
   Gclosure:= [ j : j in [1..#fixallconway] | IsIsometric(perblattices[i], perblattices[j] ) ];
   OO,GPO,GL,GLN:=Autdisc(LatticeWithGram(GramMatrix(perblattices[i])));
   print "# subgroups, max order :", #Reverse(Gclosure), #fixallconway[i], #GLN;
/*   subs:=Subgroups(GLN);
   print "Anzahl subs: ",#subs;
   goodsubs:=[x : x in subs | Dimension(Fix(ChangeRing( GModule(x`subgroup),  Rationals() ))) eq 0];
   goodsubsiso:=[];
   for x in goodsubs do
      if not(&or[IsConjugate(GL,x`subgroup,y`subgroup): y in goodsubsiso]) then Append(~goodsubsiso,x); end if;
   end for;
   print "Anzahl good subsiso: ",#goodsubsiso;
   if not(#goodsubsiso eq #Gclosure) then
       print "not full group; will analyze";
       print [#x`subgroup : x in goodsubsiso];
       candit:=[ x`subgroup : x in goodsubsiso | IsIsomorphic(x`subgroup,fixallconway[i]) ];
       print "candidates: ", #candit;
       subs2:=Subgroups(candit[1]);
       goodsubs2:=[x : x in subs2 | Dimension(Fix(ChangeRing( GModule(x`subgroup),  Rationals() ))) eq 0];
       goodsubsiso2:=[];
       for x in goodsubs2 do
          if not(&or[IsConjugate(GL,x`subgroup,y`subgroup): y in goodsubsiso2]) then Append(~goodsubsiso2,x); end if;
       end for;
       print "Anzahl good subsiso2: ",#goodsubsiso2;
       if not(#goodsubsiso2 eq #Gclosure) then
           print "**************************************  PROBLEM *************************";
       end if;
   end if; */
   print "----------------------------------------------";
end if; end for;


for i in isolattices do
   aa:= 23-Rank(perblattices[i]);
   bb:= #TorsionInvariants(DualQuotient(perblattices[i]));
   if not(aa gt bb) then
     print i, aa, bb, TorsionInvariants(DualQuotient(perblattices[i]));
   end if;
end for;

for i:=1 to 70 do
   if not(Determinant( fixlattice(fixallconway[i])) eq Determinant(perblattices[i])) then
      print i;
   end if;
end for;
(* perblattice No. 2 ist falsch skaliert *)


mult:={* Genus(perblattices[i]): i in [1..#fixallconway] | i ge 2 *};
all:={x : x in mult };
[[*i,Multiplicity(mult,Genus(perblattices[i])) *]: i in isolattices | (i ge 2) and (Multiplicity(mult,Genus(perblattices[i])) ge 2) ];
/* No. 34 and 74 are in same genus */


/* case (1) */

for ii in [36..69] do 
   print "-------------------------------------------------------------";
   i:=isolattices[ii];  
   print "lattice and group case: ", 70-ii, ",",i;
   L1:=LatticeWithGram(GramMatrix(perblattices[i]));
   O1,OL1,AL1,ALO1,pro1,psi1,phi1,A1,qnorm1:=Autdisc(L1); 
   print "rank, det:", Rank(L1), Determinant(L1);
   print "OL, OAL, OA, OL0, G : ",  #AL1, "&", #OL1, "&", #O1, #ALO1, #fixallconwaymat[i] ;
   quadnorms:={* qnorm1(a) : a in A1 *};
   if Rank(perblattices[i]) in {20} then
      no:=[ no : no in [1..#rank4] | rank4[no] eq i ][1]; 
      print "Definite case no.", no;
      perblist:= total[no];
   else
      perblist:=["unique indefinite lattice"];
      print "Indefinite case no.";
   end if;
   for L2 in perblist do
      print "-------------";
      if Rank(perblattices[i]) in {20} then
         print GramMatrix(L2);
         O2,OL2,AL2,ALO2,pro2,psi2,phi2,A2,qnorm2:=Autdisc(L2); 
         print "rank, det:", Rank(L2), Determinant(L2);
         print "OL, OAL, OA, OL0 :",  #AL2, "&",  #OL2, " & ", #O2, #ALO2;          
         SA:= [x`subgroup : x in Subgroups(A2) | 2*#x`subgroup eq #A2];
         SAgood:=[ X : X in SA | {* qnorm2(a) : a in X *} eq quadnorms];
         Atwo:=[ [ a : a in A2 | &and[qnorm2(a+x)-qnorm2(a)-qnorm2(x) in {-1,0,1} : x in X] ][2]  :  X in SAgood ];
         print [ qnorm2(a)  : a in Atwo ];
         print "# good index 2 subgroups:", #SAgood;
         print "stabilizers: ", [ #[ alpha : alpha in AL2 | {psi2(alpha)(a): a in X} eq {a : a in X} ] : X in SAgood ];
         print "# good order 2 elements:", #Atwo; 
         print "orbit sizes:", [#{ psi2(alpha)(a) : alpha in AL2 } : a in Atwo]; 
      else
         SAgood:=["unique indefinite orbit"];
      end if;
      for X in SAgood do 
         if Rank(perblattices[i]) in {20} then
            O2stab:=sub<O2 | [ alpha : alpha in O2 | {(alpha@@phi2)(a): a in X} eq {a : a in X} ] >;
            OL2stab:=sub<O2stab | [pro2(alpha) : alpha in AL2 | {psi2(alpha)(a): a in X} eq {a : a in X} ] >;
            test,isomap:=IsIsomorphic(A1,X);
            GLA1:=AutomorphismGroup(A1);
            phiA1,PLA1,BBB:=PermutationRepresentation(GLA1);
            isotest:=false;
            while not(isotest) do
               mu:=Random(PLA1);
               isotest:=&and[ qnorm1(a) eq qnorm2(isomap((mu@@phiA1)(a))) : a in A1];
               if isotest then
                  isohelp:=hom< A1 -> A2 | x :-> x@(mu@@phiA1)@isomap, y:-> y@@isomap@@(mu@@phiA1) >;
               end if; 
            end while;
            isomet0:=hom< OL2stab -> Domain(phi1) | g :-> hom< A1 -> A1 | a :-> a@isohelp@(g@@phi2)@@isohelp > >;
            isomet:=isomet0*phi1;   
            print "have found an isometry between A1 and A2";
         else 
            O2stab:=O1; OL2stab:=O2stab;     
            test,isomet:=IsIsomorphic(O1,O2stab); /* need identity map */ 
         end if; 
         print "A2 stabs:", #O2stab, #OL2stab;
         if test then
            print "O(A1)=Ostab(A2)";
         else
            print "FEHLER ******************************************";
         end if;
         print "#Doppelcosets: ",#DoubleCosetRepresentatives(O1, OL1, OL2stab@isomet);   
    if Rank(perblattices[i]) in {20} then
         GG,rein,raus,Y:=doublecosetaction(O1);
         HH:=sub<GG| Generators(rein[1](OL1)) join Generators(rein[2](OL2stab@isomet)) >;        
         print "#glues, #stabs ",  #Orbits(HH, Y), [#Stabilizer(HH,Y,Random(o)) : o in Orbits(HH,Y)];
         stab:=Stabilizer(HH,Y,Random(Orbits(HH,Y)[1]));
         gen:=[];
         glist:=[];
         UU:=sub<HH | >;
         while #UU lt #stab do
            g:=Random(AL1);
            if pro1(g) in raus[1](stab) then
               Append(~gen,rein[1](pro1(g)));
               Append(~glist,g);
               UU:=sub<HH | gen >;
            end if;
         end while;
         UL:=sub<AL1 | Generators(ALO1) join {g : g in glist}>; 
         print "#AL1, #UL : ", #AL1, #UL;
     end if;
         subL1:=Subgroups(ALO1);
         goodsubL1:=[ x : x in subL1 | Dimension(Fix(ChangeRing( GModule( x`subgroup ),  Rationals() ))) eq 0];
    if Rank(perblattices[i]) in {20} then
         isosubL1:=[];     
         for x in goodsubL1 do
            if not(&or[IsConjugate(UL,x`subgroup,y`subgroup) : y in isosubL1 ]) then
                Append(~isosubL1,x);
            end if;
         end for; 
         print "#L01sub, #goodsubs, #ULsubclasses, :",  #subL1, #goodsubL1, #isosubL1;
    end if;
         isosubL2:=[];
         for x in goodsubL1 do
            if not(&or[IsConjugate(AL1,x`subgroup,y`subgroup) : y in isosubL2 ]) then
               Append(~isosubL2,x);
            end if;
         end for; 
         print "good AL01 conjugation classes:", #isosubL2;
         print "number of good G for lattice:", #[j : j in [1..#fixallconwaymat] | IsIsometric(perblattices[i],perblattices[j]) ];  
      end for;    
   end for;
end for;


/* case (2) */

for ii in [42..42] do 
   print "-------------------------------------------------------------";
   i:=isolattices[ii];  
   print "lattice and group case: ", 70-ii, ",",i;
   if Rank(perblattices[i]) in {20} then
      no:=[ no : no in [1..#rank4] | rank4[no] eq i ][1]; 
      print "Definite case no.", no;
      perblist:= total2[no];
   else
      perblist:=["unique indefinite lattice"];
      print "Indefinite case no.";
   end if;
   L1:=LatticeWithGram(GramMatrix(perblattices[i]));
   O1,OL1,AL1,ALO1,pro1,psi1,phi1,A1,qnorm1:=Autdisc(L1); 
   print "rank, det:", Rank(L1), Determinant(L1);
   print "OL, OAL, OA, OL0, G : ",  #AL1, "&", #OL1, "&", #O1, #ALO1, #fixallconwaymat[i] ;
   Atwodirekt:=[ a : a in A1 | qnorm1(a) eq 1/4 and Order(a) eq 2];
   SAgooddirekt:=[ sub< A1 | [ x : x in A1 | qnorm1(a+x)-qnorm1(a)-qnorm1(x) in {-1,0,1} ] > : a in Atwodirekt ];
   print "# good order 2 elements direkt:", #Atwodirekt; 
   print "complementary ranks", [ #TorsionInvariants(x) : x in SAgooddirekt];
   if #Atwodirekt gt 0 then
      glist:=[];
      VV:=sub<Codomain(psi1) | >;
      while #VV lt #OL1 do
         g:=Random(AL1);
         Append(~glist,psi1(g));
         VV:=sub<Codomain(psi1)| glist >;
      end while;
      phiA1,PLA1,BBB:=PermutationRepresentation(VV);
      print "orbit sizes:", [#{ (alpha@@phiA1)(x) : alpha in PLA1} : x in Atwodirekt ];
   end if;
 /*  for X in SAgooddirekt do
      XX:=X;
      print "---------------------";
      O1stab:=sub<O1 | [ alpha : alpha in O1 | {(alpha@@phi1)(a): a in XX} eq {a : a in XX} ] >;
      OL1stab:=sub<O1stab | [ alpha@@phiA1@phi1 : alpha in PLA1 | {(alpha@@phiA1)(a): a in XX} eq {a : a in XX} ] >; 
      for L2 in perblist do
         print "-------------";
         if Rank(perblattices[i]) in {20} then
            print GramMatrix(L2);
            O2,OL2,AL2,ALO2,pro2,psi2,phi2,A2,qnorm2:=Autdisc(L2); 
            print "rank, det:", Rank(L2), Determinant(L2);
            print "OL, OAL, OA, OL0 :",  #AL2, "&",  #OL2, " & ", #O2, #ALO2;          
            quadnorms2:={* qnorm2(a) : a in A2 *};
            test,isomap:=IsIsomorphic(A2,XX);
            GLA2:=AutomorphismGroup(A2);
            phiA2,PLA2,BBB:=PermutationRepresentation(GLA2);
            isotest:=false;
            while not(isotest) do
               mu:=Random(PLA2);
               isotest:=&and[ qnorm2(a) eq qnorm1(isomap((mu@@phiA2)(a))) : a in A2];
               if isotest then
                  isohelp:=hom< A2 -> XX | x :-> x@(mu@@phiA2)@isomap, y:-> y@@isomap@@(mu@@phiA2) >;
               end if; 
            end while;
            AutX:=AutomorphismGroup(XX);
            stabiso:=hom<  AutX -> Domain(phi1) | g -> hom< A1 -> A1 | a :-> pi1(a)@g + pi2(a) >     >;
            isomet0:=hom<  Domain(phi2) -> AutX | h:-> hom< XX -> XX | a :-> a@@isohelp@@h@isohelp >  >;
            isomet:= hom< O2 -> OL1stab | h:-> h@@phi2@isomet0 >; 
            print "have found an isometry between A2 and X";
         else 
            O2:=O1stab; OL2:=OL1stab;     
            test,isomet:=IsIsomorphic(O2,O1stab); *//* need identity map */ /*
         end if; 
         print "A1 stabs:", #O1stab, #OL1stab;
         if test then
             print "Ostab(A1)=O(A2)";
         else
            print "FEHLER ******************************************";
         end if;
         print "#Doppelcosets: ",#DoubleCosetRepresentatives(O1, OL1stab, OL2@isomet);   
         GG,rein,raus,Y:=doublecosetaction(O2);
         HH:=sub<GG| Generators(rein[2](OL2)) join Generators(rein[1](OL1stab@isomet)) >;        
         print "#glues, #stabs ",  #Orbits(HH, Y), [#Stabilizer(HH,Y,Random(o)) : o in Orbits(HH,Y)];
         stab:=Stabilizer(HH,Y,Random(Orbits(HH,Y)[1]));
        gen:=[];
         glist:=[];
         UU:=sub<HH | >;
         while #UU lt #stab do
            g:=Random(AL1);
            if pro1(g) in raus[2](stab) then
               Append(~gen,rein[1](pro2(g)));
               Append(~glist,g);
               UU:=sub<HH | gen >;
            end if;
         end while;
         UL:=sub<AL1 | Generators(ALO1) join {g : g in glist}>; 
            print "#AL1, #UL : ", #AL1, #UL;
            subL1:=Subgroups(ALO1);
            goodsubL1:=[ x : x in subL1 | Dimension(Fix(ChangeRing( GModule( x`subgroup ),  Rationals() ))) eq 0];
            isosubL1:=[];
            for x in goodsubL1 do
               if not(&or[IsConjugate(UL,x`subgroup,y`subgroup) : y in isosubL1 ]) then
                  Append(~isosubL1,x);
               end if;
            end for; 
            print "#L01sub, #goodsubs, #ULsubclasses, :",  #subL1, #goodsubL1, #isosubL1;
            isosubL2:=[];
            for x in goodsubL1 do
               if not(&or[IsConjugate(AL1,x`subgroup,y`subgroup) : y in isosubL2 ]) then
                  Append(~isosubL2,x);
               end if;
            end for; 
            print "good AL01 conjugation classes:", #isosubL2;
            print "number of good G for lattice:", #[j : j in [1..#fixallconwaymat] | IsIsometric(perblattices[i],perblattices[j]) ];  
      end for;
   end for;  */
end for;

/* old */

 /*      SA:= [x`subgroup : x in Subgroups(A1) | 2*#x`subgroup eq #A1];
         SAgood:=[ X : X in SA | {* qnorm1(a) : a in X *} eq quadnorms2];
         Atwo:=[ [ a : a in A1 | &and[qnorm1(a+x)-qnorm1(a)-qnorm1(x) in {-1,0,1} : x in X] ][2] : X in SAgood ];
         print [ qnorm1(a)  : a in Atwo ];
         print "# good index 2 subgroups:", #SAgood;
 /*   print "stabilizers: ", [ #[ alpha  : alpha in AL1 |  {psi1(alpha)(a): a in X} eq {a : a in X} ] : X in SAgood ]; */
   /*        print "Outer O(1) :", #AutomorphismGroup(O1)/#O1;       
            outermet:=Generators(AutomorphismGroup(O1));  
            print [#DoubleCosetRepresentatives(O1, OL1, OL2@@isomet@x) : x in outermet];  */   

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/*** Analyzing K3 * Lattices *********/

fixdimmat:= function(H);
   return Dimension(Fix(ChangeRing( GModule( H ),  Rationals() )));
end function; 

fixlatticemat:= function(H);
   genlist:=Setseq(Generators(H));
   if genlist eq [] then 
      return LL;
   else
      genmod:=[ MatrixRing(Integers(),24) !x  : x in genlist];
      MH:=&meet[Kernel(x-1) : x in genmod];
      latB:=BasisMatrix(MH);
      latFB:=latB*gramLL*Transpose(latB);
      LH:=LatticeWithGram(latFB); 
      return LH;
   end if;
end function;

discgroupmat:=function(H);
    return DualQuotient(fixlatticemat(H));
end function;

K3conwayfinal:=[ i : i in [1..#fixallconwaymat] | (fixdimmat(fixallconwaymat[i]) ge #TorsionInvariants(discgroupmat(fixallconwaymat[i]))+2) and (fixdimmat(fixallconwaymat[i]) ge 5)];
#K3conwayfinal;

isolattices:=[];
for x:=#K3conwayfinal to 1 by -1 do 
    i:=K3conwayfinal[x];
    print i;
    if not(&or[ IsIsometric(perblattices[i], perblattices[j] ) : j in isolattices ]) then
       Append(~isolattices,i); 
    end if;
end for;
#isolattices;

for no:=1 to #rank4 do 
   i:=rank4[no];
   if Rank(perblattices[i]) in {19} then
      print "-------------------------------------";  
      print "no., case: ", no, i;
      L1:=LatticeWithGram(GramMatrix(perblattices[i]));
      O1,OL1,AL1,ALO1,pro1,psi1,phi1,A1,qnorm1:=Autdisc(L1); 
      print "rank, det:", Rank(L1), Determinant(L1);
      print "OL, OAL, OA, OL0, G : ",  #AL1, "&", #OL1, "&", #O1, #ALO1, #fixallconwaymat[i] ;
      quadnorms:={* qnorm1(a) : a in A1 *};
      for L2 in totalK3[no] do
         print "-------------";
         print GramMatrix(L2);
         O2,OL2,AL2,ALO2,pro2,psi2,phi2,A,qnorm:=Autdisc(L2); 
         print "rank, det:", Rank(L2), Determinant(L2);
         print "OL, OAL, OA, OL0 :",  #AL2, "&",  #OL2, " & ", #O2, #ALO2; 
            test,isomet:=IsIsomorphic(O1,O2);
            if test then
               print "O(A1)=O(A2)";
            else
               print "FEHLER ******************************************";
            end if;
    /*      print "Outer O(1) :", #AutomorphismGroup(O1)/#O1;
            outermet:=Generators(AutomorphismGroup(O1)); 
            print [#DoubleCosetRepresentatives(O1, OL1, OL2@@isomet@x) : x in outermet];  */   
            print "#Doppelcosets: ",#DoubleCosetRepresentatives(O1, OL1, OL2@@isomet);   
            GG,rein,raus,Y:=doublecosetaction(O1);
            HH:=sub<GG| Generators(rein[1](OL1)) join Generators(rein[2](OL2@@isomet)) >;        
            print "#glues, #stabs ",  #Orbits(HH, Y), [#Stabilizer(HH,Y,Random(o)) : o in Orbits(HH,Y)];
            stab:=Stabilizer(HH,Y,Random(Orbits(HH,Y)[1]));
            gen:=[];
            glist:=[];
            UU:=sub<HH | >;
            while #UU lt #stab do
               g:=Random(AL1);
               if pro1(g) in raus[1](stab) then
                  Append(~gen,rein[1](pro1(g)));
                  Append(~glist,g);
                  UU:=sub<HH | gen >;
               end if;
            end while;
            UL:=sub<AL1 | Generators(ALO1) join {g : g in glist}>; 
            print "#AL1, #UL : ", #AL1, #UL;
            subL1:=Subgroups(ALO1);
            goodsubL1:=[ x : x in subL1 | Dimension(Fix(ChangeRing( GModule( x`subgroup ),  Rationals() ))) eq 0];
            isosubL1:=[];
            for x in goodsubL1 do
               if not(&or[IsConjugate(UL,x`subgroup,y`subgroup) : y in isosubL1 ]) then
                  Append(~isosubL1,x);
               end if;
            end for; 
            print "#L01sub, #goodsubs, #ULsubclasses, :",  #subL1, #goodsubL1, #isosubL1;
            isosubL2:=[];
            for x in goodsubL1 do
               if not(&or[IsConjugate(AL1,x`subgroup,y`subgroup) : y in isosubL2 ]) then
                  Append(~isosubL2,x);
               end if;
            end for; 
            print "good AL01 conjugation classes:", #isosubL2;
            print "number of good G for lattice:", #[j : j in [1..#fixallconwaymat] | IsIsometric(perblattices[i],perblattices[j]) ];     
      end for;
   end if;   
end for;

for i in isolattices do 
   if Rank(perblattices[i]) in {14..18} then
      print "-------------------------------------";  
      print "case: ", i;
      L1:=LatticeWithGram(GramMatrix(perblattices[i]));
      O1,OL1,AL1,ALO1,pro1,psi1,phi1,A1,qnorm1:=Autdisc(L1); 
      print "rank, det:", Rank(L1), Determinant(L1);
      print "OL, OAL, OA, OL0, G : ",  #AL1, "&", #OL1, "&", #O1, #ALO1, #fixallconwaymat[i] ;
      quadnorms:={* qnorm1(a) : a in A1 *};
            O2:=O1; OL2:=O2;
            test,isomet:=IsIsomorphic(O1,O2);
            if test then
               print "O(A1)=O(A2)";
            else
               print "FEHLER ******************************************";
            end if;
            print "#Doppelcosets: ",#DoubleCosetRepresentatives(O1, OL1, OL2@@isomet);   
            GG,rein,raus,Y:=doublecosetaction(O1);
            HH:=sub<GG| Generators(rein[1](OL1)) join Generators(rein[2](OL2@@isomet)) >;        
            print "#glues, #stabs ",  #Orbits(HH, Y), [#Stabilizer(HH,Y,Random(o)) : o in Orbits(HH,Y)];
            stab:=Stabilizer(HH,Y,Random(Orbits(HH,Y)[1]));
            gen:=[];
            glist:=[];
            UU:=sub<HH | >;
            while #UU lt #stab do
               g:=Random(AL1);
               if pro1(g) in raus[1](stab) then
                  Append(~gen,rein[1](pro1(g)));
                  Append(~glist,g);
                  UU:=sub<HH | gen >;
               end if;
            end while;
            UL:=sub<AL1 | Generators(ALO1) join {g : g in glist}>; 
            print "#AL1, #UL : ", #AL1, #UL;
            subL1:=Subgroups(ALO1);
            goodsubL1:=[ x : x in subL1 | Dimension(Fix(ChangeRing( GModule( x`subgroup ),  Rationals() ))) eq 0];
            isosubL1:=[];
            for x in goodsubL1 do
               if not(&or[IsConjugate(UL,x`subgroup,y`subgroup) : y in isosubL1 ]) then
                  Append(~isosubL1,x);
               end if;
            end for; 
            print "#L01sub, #goodsubs, #ULsubclasses, :",  #subL1, #goodsubL1, #isosubL1;
            isosubL2:=[];
            for x in goodsubL1 do
               if not(&or[IsConjugate(AL1,x`subgroup,y`subgroup) : y in isosubL2 ]) then
                  Append(~isosubL2,x);
               end if;
            end for; 
            print "good AL01 conjugation classes:", #isosubL2;
            print "number of good G for lattice:", #[j : j in [1..#fixallconwaymat] | IsIsometric(perblattices[i],perblattices[j]) ];     
   end if;   
end for;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* Extending the admissable groups by factor 2 */

for i in isolattices do
   Nconway:=Normalizer(GP,fixallconway[i]);
   print i, "Normalizer: ", #Nconway; IsAdmissable(fixallconway[i]);
   Q,project:=quo<Nconway | fixallconway[i]>;
   Nsubs:=[ (sub<Q|x[3]>)@@project : x in Classes(Q) | Order(x[3]) eq 2];
   print [ &or[IsConjugate(GP,e,x) : e in fixallconway] : x in Nsubs | IsAdmissable(x) ];
end for;


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


for i:=1 to #fixallconway do 
    x:=fixallconway[i];
    print i, " & ", 
          #x, " & ", 
          name(x), " & ",
          (fixdim(x) ge #TorsionInvariants(discgroup(x))+2) and (fixdim(x) ge 5), " & ", 
          24-fixdim(fixallconway[i]), " & ", 
          [ j : j in isolattices | IsIsometric(cofixlattice(fixallconway[i]), cofixlattice(fixallconway[j]) )][1], " & ", 
          overlist[i];  
end for;

#[x :  x in overlist | x eq {}]; 

goodclassesK3:= {[ 1, 24, 24 ], [2,8,24], [3,6,6], [4,4,8], [5,4,4], [6,2,6],  [7,3,3], [8,2,4] };

{* #x : x in K3conwayfinal *};

K3classes:={[1,24,24],[2,16,8],[3,12,6],[3,6,-3],[4,10,4],[5,8,4],[6,8,2],[6,6,5],[7,6,3],[8,6,2],[9,4,3],[11,4,2],[12,4,1],[14,4,1],[15,4,1]};


i:=0;
for x in fixmaxconway /* fixallconway */ do 
 /*  if not((#x mod 11 eq 0) or (#x mod 7 eq 0) or (#x mod 5 eq 0))  and (#x mod 9 eq 0) then  */
   i:=i+1;
   print "--------------------"; 
   print /* "Conway case No.:", */ i , " &";
/*   print "Compositionsreihe: "; 
   print  CompositionFactors(x);  */
   print /* "order: ",*/ " & ",  #x;
 /*   print "Size of normal subgroups:",  [#y`subgroup : y in NormalSubgroups(x)];  */
   /* print  CharacterTable(x); 
   print  "3-Sylow is cyclic: ",IsCyclic(SylowSubgroup(x,3)); */
   print /* "Dimension of fixed point lattice:",*/   " & ", fixdim(x@xi);
   print /*"Discriminantgroup:",*/ " & ", TorsionInvariants(discgroup(x@xi));
   print /* "Conjugacy Classes:", */ { [#(sub<G24|y[3]>), Gclassesdim[Gclassesmap(y[3]@xi@@pi)], Gclassestrace[Gclassesmap(y[3]@xi@@pi)] ] : y in Classes(x)} subset K3classes;
/*   print "Discriminant Rank:", #TorsionInvariants(discgroup(x@xi));
   print "Class number:", #Genus(fixlattice(x@xi)); 
   print "Number of involution classes: ",  #[G24classesdim[y[3]@G24classesmap] eq 16: y in Classes(x) | Order(y[3]) eq 2 ]; 
   for h in [y : y in Classes(x) | Order(y[3]) eq 2 ] do
        print "Centralizer:", CompositionFactors(Centralizer(x,h[3])); 
   end for;  */
    print " & ";
   for y in fixmaxlist /* fixall  */ do
      if #x eq #y then
         if IsConjugate(GP,x@xi,y@xi) then
        /*    print "Order of P and A: ", [#(y@pipo),#(y meet T)];
            print "Orbit Structure",   [#z : z in Orbits((y@pipo)@@mu)]; */ 
             print "orbit"; 
             print  [#(y@pipo),#(y meet T)],   [#z : z in Orbits((y@pipo)@@mu)];
         end if;
      end if;
   end for;
   print "\\\\ \\hline";
/*  end if;  */
end for;

i:=0;
for x in fixmaxlist do 
   i:=i+1;
   print "--------------------------------------------------";
   print "Case No.:", i;
   print "order: ", #x;
   print "Order of P and A: ", [#(x@pipo),#(x meet T)];
   print "Orbit Structure",   [#z : z in Orbits((x@pipo)@@mu)];
   print  CompositionFactors(x@pipo);
   print "Dimension of fixed point lattice:", fixdim(x@xi);
   print "Discriminantgroup:", TorsionInvariants(discgroup(x@xi));
   print "Discriminant Rank:", #TorsionInvariants(discgroup(x@xi));
end for;

fusion:=[[i: i in [1..#fixmaxlist] | IsConjugate(GP,x@xi,fixmaxlist[i]@xi) ] : x in fixmaxconway];
print fusion;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

/* S-lattices */

vc14:=LL![0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0,4,0,0,0,0,0,0,0];
vc25:=LL![4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,-4,0,0,0,0,0,0,0];
vc26:=LL![0,0,0,0,0,0,0,0,2,2,2,2,0,0,0,0,-2,-2,-2,-2,0,0,0,0];
vc34:=LL![-2,-2,-2,-2,0,0,0,0,0,0,0,0,0,0,0,0,2,2,2,2,0,0,0,0];

vc56:=LL![0,2,2,2,-2,0,0,0,2,0,0,0,-2,0,0,0,-2,0,0,0,-2,0,0,0];
va6:=LL![3,-1,-1,-1, 1,1,1,1, -1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1];

vu:=LL![-3,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1];
vv:=LL![4,4,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0];
vw:=LL![1,-3,-1,-1,1,1,-1,-1,1,1,-1,-1,-1,-1,1,1,1,1,1,1,-1,-1,-1,-1];
vx:=LL![1,1,-1,-1,-1,1,-1,1,1,1,1,1,-1,1,1,3,1,1,1,1,1,-1,-1,1];

SL1:=sub<LL | [vc14,vc25,vc26,vc34]>;  /* [ 3, 3, 9 ]  */
SL2:=sub<LL | [-vu,-vv,-vw,vx]>;  /*  [ 5, 5, 5 ] */
SL3:=sub<LL | [vc14,vc25,vc26,vc34,vc56,va6]>;


/* SL:=SL1;
SL;
GramMatrix(SL);

GN:=AutomorphismGroup(SL);
LS:=SubgroupLattice(GN);  
TorsionInvariants(DualQuotient(SL)); */

/****************  Lattice 1 **********************/

SLshort:={Mod!Coordinates(LL!(4*x)): x in ShortestVectors(SL1)};
GP0:=Stabilizer(GP,[x@pi : x in SLshort]);
G1maxsmall,sigma1:=DegreeReduction(GP0);
SL1subs:=[Group(x)@@sigma1: x in SubgroupLattice(G1maxsmall)];
#SL1subs;

SL1conway:=[];j:=0;
for e in SL1subs do
    if not(&or[IsConjugate(GP,i,e) : i in SL1conway ]) then 
       Append(~SL1conway, e);
    end if;
    j:=j+1;print j, #SL1conway;
end for;
#SL1conway;
{IdentifyGroup(x) : x in SL1conway | #x le 1000};

fprintf "~/papers/K3/mukai/data/SL1conway.erg", "%m", SL1conway;

/****************  Lattice 2 **********************/

SLshort:={Mod!Coordinates(LL!(4*x)): x in ShortestVectors(SL2)};
GP0:=Stabilizer(GP,[x@pi : x in SLshort]);
G2maxsmall,sigma2:=DegreeReduction(GP0);
SL2subs:=[Group(x)@@sigma2: x in SubgroupLattice(G2maxsmall)];
#SL2subs;

SL2conway:=[];j:=0;
for e in SL2subs do
    if not(&or[IsConjugate(GP,i,e) : i in SL2conway ]) then 
       Append(~SL2conway, e);
    end if;
    j:=j+1;print j, #SL2conway;
end for;
#SL2conway;
{IdentifyGroup(x) : x in SL2conway | #x le 1000};

/* fprintf "~/papers/K3/mukai/data/SL2conway.erg", "%m", SL2conway; */


function ctype(c);
    return [Order(c), Gclassestrace[Gclassesmap(c)], Gclassestrace[Gclassesmap(c^2)] ];
end function;

grouptypes:=[ [* x, {ctype(c[3]@@pi) : c in Classes(x)} *] : x in SL2conway];

testgroups:=[ x[1] : x in grouptypes | not([ 5, -1, -1 ] in x[2])];
[IdentifyGroup(x) : x in testgroups];


[IsCyclic(x) : x in testgroups];

candconjugates:=[i@pi : i in fixallconwaymat | #i in {1,2,4,5,10,20}];

for e in testgroups do
   print &or[IsConjugate(GP,i,e) : i in candconjugates ];
end for;


/****************  Lattice 3 **********************/

SLshort:={Mod!Coordinates(LL!(4*x)): x in ShortestVectors(SL3)};
GP0:=Stabilizer(GP,[x@pi : x in SLshort]);
GPN:=Normalizer(GP,GP0);
crit:=[c : c in Classes(GPN) | [fixdim(sub<GP|c[3]>), c[1],Gclassestrace[Gclassesmap(c[3]@@pi)], Gclassestrace[Gclassesmap(c[3]@@pi^2)] ] eq [4,6,-1,-3]];
boese:= fixdim(sub<GP|crit[1,3],GP0>);

/* G3maxsmall,sigma3:= DegreeReduction(GPN);
 Lbig:=SubgroupLattice(G3maxsmall); */

QA,papa:=quo<GPN|GP0>;
/* itis,jota:=IsIsomorphic(QA,GN); */

smallQA,alpha:=DegreeReduction(QA);
LS:=SubgroupLattice(smallQA);
#LS;

for x in LS do 
   if #Group(x) in {1,2,4} then
       if fixdim(Group(x)@@alpha@@papa) ge 4 then
          print "------------------------------------";
          print "Order: ", #Group(x);
          print "#Centralizer: ",#Centralizer(smallQA,Group(x));
          print "Is cyclic:",IsCyclic(Group(x));
          print "fixdimension: ",fixdim(Group(x)@@alpha@@papa); 
          print fixlattice(Group(x)@@alpha@@papa);
          print TorsionInvariants(DualQuotient(fixlattice(Group(x)@@alpha@@papa)));
          if #Group(x) eq 4 then G3max:=Group(x)@@alpha@@papa; end if;
       end if;
   end if;
end for;

G3maxsmall,sigma3:=DegreeReduction(G3max);
SL3subs:=[Group(x)@@sigma3: x in SubgroupLattice(G3maxsmall)];
#SL3subs;


SL3conway:=[];j:=0;
for e in SL3subs do
    if not(&or[IsConjugate(GP,i,e) : i in SL3conway ]) then 
       Append(~SL3conway, e);
    end if;
    j:=j+1;print j, #SL3conway;
end for;
#SL3conway;
{IdentifyGroup(x) : x in SL3conway | #x le 1000};

/* fprintf "~/papers/K3/mukai/data/SL3conway.erg", "%m", SL3conway; */


for d in Classes(G3maxsmall) do
      print "---------------------------------------------------------";
      c:=d[3]@@sigma3@@pi;
      print "Class No.:", Gclassesmap(c);
      print [#(sub<G|c>), /* Gclassesdim[Gclassesmap(c)], */ Gclassestrace[Gclassesmap(c)] ];
      print "Powers:", {Gclassesmap(e): e in sub<G|c>};
     /* print CompositionFactors(Centralizer(G,Gclasses[c])); 
      print "Discriminantgroup:", TorsionInvariants(discgroup(sub<G|c>));
     print "Discriminant Rank:", #TorsionInvariants(discgroup(sub<G|c>));  
      print "Class number:", #Genus(fixlattice(sub<G|c>)); */
end for;



==> anc/orthoquad.mag <==
modZ:=function(x); 
   return x-Floor(x); 
end function;


Autdisc:=function(L);
   LD:=Dual(L: Rescale:=false);  
   A,pi:=LD / L;
   test:=[ a eq pi(a@@pi) : a in A ];
   lift:=AssociativeArray();
   for a in A do
      lift[a]:=a@@pi;
   end for;
   qnorm:=function(a); x:=Norm(a@@pi)/2; while x ge 1 do x:=x-1; end while; return x; end function;
   SA:={@ a : a in A @};
   qset:={qnorm(a) : a in SA}; 
   xorbits:=[ {a : a in SA | qnorm(a) eq q} : q in qset ];
/*   print [ {* qnorm(a) : a in orb *} : orb in xorbits];  */
   AUT:=AutomorphismGroup(A);
   phi,G,B:=PermutationRepresentation(AUT);
   XxG := CartesianProduct(SA,G); 
   f:=map< XxG -> SA | x :-> (x[2]@@phi)(x[1]) >;
   Y:=GSet(G, SA, f);
   O:=Stabilizer(G,Y,xorbits);
/*   gen:=[  [ a@gg : a in SA] :  gg in Generators(AUT)];
   G2:=sub<Sym(SA) | [ Sym(SA) ! x : x in gen]> ;  
   O2:=&meet[Stabilizer(G2,orb) : orb in xorbits];
   if not(#O eq #O2) then print "********************  Fehler in ortho **********"; end if; 
   mat:=GramMatrix(L);
   xx:=GCD( &cat[ [ mat[i,j] : i in [1..Nrows(mat)] ] : j in [1..Nrows(mat)] ]);
   print "xxxxxx", xx;
   print BasisMatrix(LD),GramMatrix(L);
   K:=LatticeWithBasis( BasisMatrix(L),GramMatrix(L) div xx );                 */
   NN:=Level(L);
   GL:=ChangeRing(AutomorphismGroup(NN*LD : NaturalAction:=true),Rationals()); 
 /*  for gg in Generators(GL) do;
      print [ {* qnorm(pi(lift[a])) eq qnorm(pi(lift[a]*gg)) : a in orb *} : orb in xorbits];  
   end for; 
   mu2:=[ < g, G2 ! [ pi(lift[a]*g) : a in A] > : g in Generators(GL) ]; */
   uplift:=[ <x,lift[x]> : x in Generators(A) ];
   mu:=[ < g, AUT!hom<A -> A | [ <x[1], pi(x[2]*g) > : x in uplift ] > > : g in Generators(GL) ]; 
   psi:=hom< GL -> AUT | mu>;  
   g:=hom<GL -> O | [ <x[1], x[2]@phi> : x in mu ] >;  
   GPO:=Image(g); 
   GLN:=Kernel(g); 
 /*  print "ortho: done";  */
   return O,GPO,GL,GLN,g,psi,phi,A,qnorm,pi;
end function;


perb:=function(L,K);
   if L eq K then return sub<L| >;
 else
   V:=AmbientSpace(L);
   VK:=sub< V | [ V!x : x in Basis(K)]>; 
   VM:=OrthogonalComplement(V, VK);  
   Q,phi:=L / K;
   M:=sub<L | [ x@@phi : x in Generators(Q)]>;   
   B:=[V!x : x in Basis(VM)]; 
   for i:=2 to #B do
       B[i]:=B[i]-&+[InnerProduct(B[i],B[j]/InnerProduct(B[j],B[j]))*B[j] : j in [1..(i-1)] ];
   end for;
   pi:=function(v);
       return &+[InnerProduct(v,ei)/InnerProduct(ei,ei)*ei : ei in B];
   end function;     
   LS:=L/Level(K)/&*[Denominator(InnerProduct(ei,ei)): ei in B];
   RD:=sub<LS | [pi(v)/8 : v in Basis(L)]>;       
   testy:=Dual(RD);
   if #DualQuotient(testy) eq 1 then /* correct scaling problem */
      testy:=LatticeWithBasis(BasisMatrix(testy),2*InnerProductMatrix(testy)); 
   end if;
  end if;
   return testy;
end function;


doublecosetaction:=function(G);
   X:={x: x in G};
   GG,rein,raus:=DirectProduct(G,G);
   XxG := CartesianProduct(G,GG);
   f := map< XxG -> G | x :-> (raus[1](x[2]))^(-1)*x[1]*raus[2](x[2]) >;
   Y := GSet(GG, X, f);
   return GG,rein,raus,Y;
end function;


==> anc/ternaryforms.mag <==
/* restore "~/papers/K3/mukai/session.erg"; */

load "~/papers/K3/mukai/brandt-intrau_even_ternaries.mag";
load "~/papers/K3/mukai/brandt-intrau_odd_ternaries.mag";
allternary:= alleventernary cat alloddternary;

tlattice:=function(x,f);
   y:=x[1];
   return LatticeWithGram(3,[f*2*y[1],f*y[2],f*y[3], f*y[2],f*2*y[4],f*y[5], f*y[3],f*y[5],f*2*y[6] ]);
end function;

alldisc:=function(d,f);
   return [tlattice(x,f) : x in allternary | -2*x[2] eq d];
end function;

modZ:=function(x)
   return x-Floor(x);
end function;

qnorm:=function(L);
   Adual,Ldual,pidual:=DualQuotient(L);
   return {* modZ(Norm(a@@pidual)/2): a in Adual *};
end function;

qnormsub:=function(L);
   Adual,Ldual,pidual:=DualQuotient(L);
   return [ {* modZ(Norm(a@@pidual)/2): a in x`subgroup *} : x in Subgroups(Adual) | 2*#x`subgroup eq #Adual];
end function;

overlattices2:=function(L);
   Adual,Ldual,pidual:=DualQuotient(L);
  return [ ext< L | a@@pidual > : a in Adual | (Order(a) eq 2) and (modZ(Norm(a@@pidual)/2) eq 0) ];
end function;

sub2:=function(L);
   Adual,Ldual,pidual:=DualQuotient(L);
   A2list:=[ x`subgroup : x in Subgroups(Adual) | 2*#x`subgroup eq #Adual];
/*   return [ [modZ(Norm(y@@pidual)/2) : y in Adual | &and[ modZ((y@@pidual,z@@pidual)) eq 0 : z in x ] ] : x in A2list]; */
   return [ x : x in Adual | (Order(x) eq 2) and (modZ(Norm(x@@pidual)/2) eq 1/4) ]; 
end function;

qnormrest:=function(L);
   Adual,Ldual,pidual:=DualQuotient(L);
   return [ { modZ(Norm(a@@pidual)/2): a in Adual | not(a in x`subgroup) } : x in Subgroups(Adual) | 2*#x`subgroup eq #Adual];
end function;


/* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% */



/* Find all the complementary ternary lattices */


[ 183, 168, 163, 157, 148, 143, 140, 132, 111, 110, 86 ]
[ 198, 197, 196, 193, 191, 190, 188, 187, 179, 178, 177, 173, 164, 162, 135, 107, 90, 70 ]


rank4:=[ x : x in isolattices | Rank(perblattices[x]) eq 20];
[2*#DualQuotient(perblattices[x]) : x in rank4];
[#TorsionInvariants(DualQuotient(perblattices[x])) : x in rank4];

/* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% */

/*  case (1) */
/* Norms should be EQUAL for glueing since we work with perblattice instead of -perblattice */

total:=[* [] : i in [1..#rank4] *];
for i in [1..#rank4] do
   no:=rank4[i];
   L:=perblattices[no];
   A:=DualQuotient(L);
   dis:=#A;
   for f in Divisors(2*dis) do
      if dis mod f^3 eq 0 then 
         cand:=[TL : TL in alldisc(2*dis/f^3,f) | qnorm(L) subset qnorm(TL)];
         if #cand ge 1 then 
            if &or[ &or[ S eq qnorm(L) : S in qnormsub(TL) ] : TL in cand ] then
               print "----------------------------------";
               print "i, no., f : ",i,no,f;
               print "Det. , #G", 2*Determinant(L),  #fixallconwaymat[rank4[i]]; 
               print [GramMatrix(TL): TL in cand];
               total[i]:=total[i] cat [TL : TL in cand];
            end if;
         end if;
      end if;
   end for;
end for;
#total;
[ [ Determinant(y) : y in x] : x in total];
[ #GenusRepresentatives(x[1]) : x in total | #x gt 0];

for i in [1..#rank4] do
   no:=rank4[i];
   L:=perblattices[no];
   print  Determinant(L),sub2(L);
end for;

/* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  */

/*  case (2) */

total2:=[* [] : i in [1..#rank4] *];
for i in [1..#rank4] do
   no:=rank4[i];
   L:=perblattices[no]; 
   A:=DualQuotient(L);
   dis:=#A;
   for f in Divisors(dis) do
      if dis mod (2*f^3) eq 0 then 
         cand:=[TL : TL in alldisc(dis/(2*f^3),f) | qnorm(TL) subset qnorm(L) ];
         if #cand ge 1 then 
            if &or[ &or[ S eq qnorm(TL) : S in qnormsub(L) ] : TL in cand ] then
               print "----------------------------------";
               print "i, no., f : ",i,no,f;
               print "Det. , #G", dis/2, #fixallconwaymat[rank4[i]]; 
               print [GramMatrix(TL): TL in cand];
               total2[i]:=total2[i] cat [TL : TL in cand];
      /*       print [ [ 3/4 in S : S in qnormrest(TL) ] : TL in cand ];  */
            end if;
         end if;
      end if;
   end for;
end for;
#total2;
[ [ Determinant(y) : y in x] : x in total2];
[ #GenusRepresentatives(x[1]) : x in total2 | #x gt 0];


/* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%  */

/*  case (2) indefinite */

total2:=[* [] : i in [1..#rank4] *];
for no in isolattices do
   L:=perblattices[no];
   
   
end for;
#total2;
[ [ Determinant(y) : y in x] : x in total2];




198 3 3 [ 3, 3, 9 ]
197 3 2 [ 2, 42 ]
196 3 2 [ 4, 24 ]
193 3 1 [ 105 ]
191 3 3 [ 3, 6, 6 ]
190 3 2 [ 4, 40 ]
188 3 2 [ 4, 28 ]
187 3 2 [ 8, 24 ]
179 3 2 [ 6, 30 ]
178 3 2 [ 2, 60 ]
177 3 2 [ 11, 11 ]
173 3 2 [ 12, 24 ]
164 3 2 [ 15, 15 ]
162 3 2 [ 14, 14 ]
135 3 2 [ 6, 36 ]
107 3 4 [ 2, 2, 2, 16 ]
90 3 4 [ 2, 2, 4, 12 ]
70 3 4 [ 2, 2, 8, 8 ]


198 3 3 [ 3, 3, 9 ]
191 3 3 [ 3, 6, 6 ]
185 4 4 [ 3, 3, 3, 6 ]
170 5 5 [ 3, 3, 3, 3, 3 ]

107 3 4 [ 2, 2, 2, 16 ]
93 4 5 [ 2, 2, 2, 6, 12 ]
90 3 4 [ 2, 2, 4, 12 ]
74 5 6 [ 2, 2, 4, 4, 4, 4 ]
70 3 4 [ 2, 2, 8, 8 ]
44 4 5 [ 2, 2, 2, 8, 8 ]
42 5 6 [ 2, 2, 4, 4, 4, 4 ]
36 6 7 [ 2, 2, 2, 2, 4, 4, 4 ]
35 8 9 [ 2, 2, 2, 2, 2, 2, 2, 2, 4 ]
34 5 6 [ 2, 2, 4, 4, 4, 4 ]
27 5 6 [ 2, 2, 2, 6, 6, 6 ]


[ [TorsionInvariants(DualQuotient(y)) : y in x ] :  x in total];
[ [TorsionInvariants(DualQuotient(y)) : y in x ] :  x in total2];

198 ()[order 29160],  191 ()[order 1944]
185 (191, 198)[order 972]
170 (185)[order 486]


107 ()[order 64], 93 ()[48], 90 ()[48], 74 ()[32], 70 ()[32], 36 ()[16], 34 ()[16]
44 (107)  [order 16], 42 (90)[order 16], 35 (93)[order 16], 27 (90, 93)[order 12] 

/* %%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%% */

/* K3-cases */

rank4:=[ x : x in isolattices | Rank(perblattices[x]) eq 19];  /* isolattices has to be of K3-type */

totalK3:=[* [] : i in [1..#rank4] *];
for i in [1..#rank4] do
   no:=rank4[i];
   L:=perblattices[no];
   A:=DualQuotient(L);
   dis:=#A;
   for f in Divisors(dis) do
      if dis mod f^3 eq 0 then 
         cand:=[TL : TL in alldisc(dis/f^3,f) | qnorm(L) eq qnorm(TL)];
         if #cand ge 1 then 
               print "----------------------------------";
               print "i, no., f : ",i,no,f;
               print "Det. , #G", Determinant(L),  #fixallconwaymat[rank4[i]]; 
               print [GramMatrix(TL): TL in cand];
               totalK3[i]:=totalK3[i] cat [TL : TL in cand];
         end if;
      end if;
   end for;
end for;
#total;
[ [ Determinant(y) : y in x] : x in totalK3];



==> anc/threegroups.mag <==
restore "~/papers/K3/mukai/session.erg";  

goodclasses:= {[ 1, 24, 24 ], [ 3,-3,-3], [3,6,6], [ 9,3,3 ] };

D:=SmallGroupDatabase();

/* ------------------------------------------------------------------------------*/

anz:= function(H);
   return [ #[g: g in H | Order(g) eq i] : i in {1,3,9}];
end function;

fixdim:= function(li);
   return [ [&+li,a,li[2]-a,li[3],(20+a*2+(li[2]-a)*(-7)+li[3]*(-1))/&+li] : a in [0..li[2]] | IsIntegral((20+a*2+(li[2]-a)*(-7)+li[3]*(-1))/&+li) and (20+a*2+(li[2]-a)*(-7)+li[3]*(-1))/&+li ge 0 ];
end function; 

multi:=&cat[ [ [o,n] : n in [1..NumberOfSmallGroups(o)] |  &and[y[1] le 9 : y in Classes(SmallGroup(o,n))] and #fixdim(anz(SmallGroup(o,n))) ge 1 ]  : o in [1..2400] | 3^6 mod o eq 0 ];

Sort(SetToSequence({ fixdim(anz(SmallGroup(li[1],li[2]))) : li in multi}));

{* x[1] : x in Classes(SmallGroup(li[1],li[2])) *} 

goodorder:={1,2,3,4,5,6,7,8,11,14,15};
value:=[20,4,2,0,0,-2,-1,-2,100,100,-2,100,100,-3,-3];
i:=0;
types:=[**];
for o in [k : k in [1..2000] | 3^6 mod k eq 0] do
   for n in [1..NumberOfSmallGroups(o)] do
      G:=SmallGroup(o, n);
      allc:=Classes(G);
      if {x[1]: x in allc} subset goodorder then
         R:=CharacterRing(G);
         if IsCharacter(R![value[y[1]]:y in allc]) then   
            Append(~types,G);
            i:=i+1;
            print "Nr.", i, "order:", #G;
         end if;       
      end if;
      print n;
   end for;
end for;
#types;

typesnr:={IdentifyGroup(D, G) : G in types};


Gclasses:=Classes(G);
Gclassesdim:=[fixdim(sub<G|x[3]>@pi) : x in Gclasses];
Gclassestrace:=[Trace(x[3]) : x in Gclasses];
Gclassesmap:=ClassMap(G);



GS3:=SylowSubgroup(GP,3);
NS3:=Normalizer(GP,GS3);
HS3,mu:=DegreeReduction(NS3); 

Nclasses:=Classes(HS3);
Nclassestrace:=[Trace(x[3]@@mu@@pi) : x in Nclasses];
Nclassesmap:=ClassMap(HS3);

function ctype(c);
    return [Order(c), Nclassestrace[Nclassesmap(c)], Nclassestrace[Nclassesmap(c^2)] ];
end function;



U9:=Subgroups(HS3:OrderEqual:=3^9);
U8:=Subgroups(HS3:OrderEqual:=3^8);
U7:=Subgroups(HS3:OrderEqual:=3^7);
U6:=Subgroups(HS3:OrderEqual:=3^6);
U5:=Subgroups(HS3:OrderEqual:=3^5);
U4:=Subgroups(HS3:OrderEqual:=3^4);
U3:=Subgroups(HS3:OrderEqual:=3^3);
U2:=Subgroups(HS3:OrderEqual:=3^2);
U1:=Subgroups(HS3:OrderEqual:=3^1);
U0:=Subgroups(HS3:OrderEqual:=3^0);

UU:=[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9];
[#x: x in UU];


types2:=[[x : x in o | {ctype(z) : z in x`subgroup} subset goodclasses ] :  o in UU];
[#x: x in types2];
types:=&cat(types2);

ctno:= function(x);
    li:=[ctype(z) : z in x];
    return [ #[t : t in li | t eq i] : i in [[ 1, 24, 24 ],  [3,6,6], [ 3,-3,-3], [ 9,3,3 ]]];
end function;

dimtypes:=[];
for o in types2 do
   isotypes:=[];
   print"------------------",#o;
   for x in o do
      dist:=ctno(x`subgroup);
      if (24*dist[1]+6*dist[2]-3*dist[3]+3*dist[4])/#(x`subgroup) ge 4 then
         Append(~isotypes,x);
         print #x`subgroup;
      end if;
   end for;
   print"----- classes:",#isotypes;
   Append(~dimtypes,isotypes); 
end for;
[#x: x in dimtypes];

cotypes:=[];
for o in dimtypes do
   isotypes:=[];
   print"------------------",#o;
   for x in o do
      if not(&or[IsConjugate(GP,x`subgroup@@mu,e`subgroup@@mu) : e in isotypes]) then
         Append(~isotypes,x);
         print #x`subgroup;
      end if;
   end for;
   print"----- classes:",#isotypes;
   Append(~cotypes,isotypes); 
end for;
[#x: x in cotypes];



abstypes:=[{IdentifyGroup(D,x`subgroup) : x in o} : o in cotypes]; 
[#x: x in abstypes];

[ [ ctno(x`subgroup)   : x in o ]: o in cotypes]; 
[ [ [* IdentifyGroup(D,x`subgroup) , IsAbelian(x`subgroup), CompositionFactors(Normalizer(GP,(x`subgroup)@@mu)), ctno(x`subgroup) *]  : x in o ]: o in cotypes]; 

[ [ #CompositionFactors(Normalizer(GP,(x`subgroup)@@mu))  : x in o ]: o in cotypes]; 


test:=Subgroups(cotypes[7,1]`subgroup);


for H in test do 
   for o in cotypes do
       for x in o do 
           if IsConjugate(GP,(H`subgroup)@@mu,(x`subgroup)@@mu) then
               print IdentifyGroup(D,x`subgroup) ,  ctno(x`subgroup);
           end if;
        end for;
   end for;
end for;


Result:

<1, 1> [ 1, 0, 0, 0 ]
<3, 1> [ 1, 0, 2, 0 ]
<3, 1> [ 1, 2, 0, 0 ]
<9, 2> [ 1, 6, 2, 0 ]
<9, 2> [ 1, 4, 4, 0 ]
<9, 2> [ 1, 8, 0, 0 ]
<9, 1> [ 1, 0, 2, 6 ]
<27, 3> [ 1, 24, 2, 0 ]
<27, 5> [ 1, 18, 8, 0 ]
<27, 5> [ 1, 24, 2, 0 ]
<27, 4> [ 1, 6, 2, 18 ]
<27, 2> [ 1, 6, 2, 18 ]
<81, 12> [ 1, 78, 2, 0 ]
<81, 13> [ 1, 24, 2, 54 ]
<81, 15> [ 1, 60, 20, 0 ]
<81, 8> [ 1, 24, 2, 54 ]
<81, 7> [ 1, 36, 8, 36 ]
<243, 57> [ 1, 78, 2, 162 ]
<243, 51> [ 1, 114, 20, 108 ]
<243, 65> [ 1, 240, 2, 0 ]
<729, 321> [ 1, 276, 20, 432 ]

/* ------------------------------------------------------------------------------*/



==> anc/twogroups.mag <==
restore "~/papers/K3/mukai/session.erg";  

G24classes:=Classes(G24);
G24classesdim:=[fixdim(sub<G24|x[3]>@xi) : x in G24classes];
G24classesmap:=ClassMap(G24);
G24classestrace:=[Trace(x[3]@xi@@pi) : x in G24classes];
goodG24classes:=[G24classes[i][3] : i in [1..#G24classes] | G24classesdim[i] ge 4];
goodclasses:= {[ 1, 24, 24 ],[ 2, 8, 24 ],[ 4, 4, 8 ],[ 8, 2, 4 ] };


function ctype(c);
    return [Order(c), G24classestrace[G24classesmap(c)], G24classestrace[G24classesmap(c^2)] ];
end function;


D:=SmallGroupDatabase();

/* ------------------------------------------------------------------------------*/

[NumberOfSmallGroups(o): o in [k : k in [1..2000] | (2^7*3 mod k eq 0) and (k mod 3 eq 0) ]];

goodorder:={1,2,3,4,5,6,7,8,11,14,15};
value:=[20,4,2,0,0,-2,-1,-2,100,100,-2,100,100,-3,-3];
i:=0;
types:=[**];
for o in [k : k in [1..2000] | (2^7*3 mod k eq 0) and (k mod 3 eq 0)] do
   for n in [1..NumberOfSmallGroups(o)] do
      G:=SmallGroup(o, n);
      allc:=Classes(G);
      if {x[1]: x in allc} subset goodorder then
         R:=CharacterRing(G);
         if IsCharacter(R![value[y[1]]:y in allc]) then   
            Append(~types,G);
            i:=i+1;
            print "Nr.", i, "order:", #G;
         end if;       
      end if;
      print n;
   end for;
end for;
#types;
[ #[H : H in types | #H eq i] : i in [3,6,12,24,48,96,192,384] ];

typesnr:={IdentifyGroup(D, G) : G in types};

D:=SmallGroupDatabase();
value:=[20,4,99,0,99,99,99,-2];
[ #[ G : G in [SmallGroup(o, n): n in [1..NumberOfSmallGroups(o)]] | ({x[1]: x in Classes(G)} subset {1,2,4,8}) and IsCharacter(CharacterRing(G)![value[x[1]] : x in Classes(G)]) ] : o in [1,2,4,8,16,32,64,128] ];

C := GolayCode( GF(2), true);
M24:=AutomorphismGroup(C);
M23:=Stabilizer(M24,{1});
L23:=SubgroupLattice(M23);
Lgood:={x: x in L23 | #Orbits(Group(x)) ge 4};
isoM23:=[];for x in Lgood do if  (2^7*3^2 mod #Group(x) eq 0) and not(&or[IsIsomorphic(Group(x),Group(e)): e in isoM23]) then Append(~isoM23,x); end if;end for;
M23cand:={IdentifyGroup(D, Group(x)) : x in Lgood |  (#Group(x) le 1151)};  

typesnr diff M23cand;
M23cand diff typesnr;
/* ------------------------------------------------------------------------------*/


li1:=[ g[3] : g in Classes(G24) | ctype(g[3]) in goodclasses ];
#li1;

li2:=&cat[ [ [x,g[3] ] : g in Classes(Centralizer(G24,x)) | { ctype(z): z in sub<G24|x,g[3]> } subset goodclasses ]  : x in li1 ];
li2iso:=[];
for x in li2 do 
    ab:= sub<G24|x>;
    if not(&or[IsConjugate(G24,ab, sub<G24|e>): e in li2iso]) then Append(~li2iso,x);end if; 
end for;
#li2iso;

li3:=&cat[ [ [x[1],x[2],g[3]] : g in Classes(Centralizer(G24,sub<G24| x[1],x[2]>)) | { ctype(z): z in sub<G24| x[1],x[2],g[3]> } subset goodclasses ] : x in li2iso];
li3iso:=[];
for x in li3 do 
    ab:= sub<G24|x>;
    if not(&or[IsConjugate(G24,ab, sub<G24|e>): e in li3iso]) then Append(~li3iso,x);end if; 
end for;
#li3iso;

abssub:=[sub<G24|x> : x in li3iso ];

{*IdentifyGroup(D,x) : x in abssub*}; 

Atype:={<16,10>,<16,2>};
finaltypes:=[];
for x in abssub do
   if IdentifyGroup(D, x) in Atype then
      norm:=Normalizer(G24,x);
      class2:=[y[3] : y in Classes(norm) |  (y[3]^4 in x)];
      print IdentifyGroup(D, x), #norm;
      finaltypes:= finaltypes cat [sub<G24|Generators(x) join {y}> :  y in class2 | { ctype(z): z in sub<G24|Generators(x) join {y}> } subset goodclasses];
   end if;
end for;
#finaltypes;
{ IdentifyGroup(D, x) : x in finaltypes | #x le 64 };

Atype:=<8,2>;
finaltypes2:=[];
for x in abssub do
   if IdentifyGroup(D, x) eq Atype then
      norm:=Normalizer(G24,x);
      set2:= [t : t in norm | t^2 in x ];
      gset:=Generators(x);
      class2:=[y[3] : y in Classes(norm) | (y[3]^2 in x) and ({ctype(z): z in sub<G24|gset join {y[3]}>} subset goodclasses)];
      print IdentifyGroup(D, x), #norm, #class2, #set2;
      for y in class2 do
         print "*";
         finaltypes2:= finaltypes2 cat [sub<G24|gset join {y,t}> : t in set2 | (y*t*y^(-1)*t^(-1) in x) and ({ctype(z): z in sub<G24|gset join {y,t}>} subset goodclasses)];
      end for;
   end if;
end for;



#finaltypes2;
{* IdentifyGroup(D, x) : x in finaltypes2 | #x le 64 *};
Gaga:=[x : x in finaltypes2 | IdentifyGroup(D, x) eq <32,50> ][1];


(******************************************************************************************)

/* Die Gruppe der Ordnung 24 */

goodclasses:= {[ 1, 24, 24 ],[ 2, 8, 24 ],[ 4, 4, 8 ],[ 8, 2, 4 ]};

li1:=[ g[3] : g in Classes(G24) | ctype(g[3]) in goodclasses ];
#li1;

li2:=&cat[ [ [x,g[3] ] : g in Classes(Centralizer(G24,x)) | { ctype(z): z in sub<G24|x,g[3]> } subset goodclasses ]  : x in li1 ];
li2iso:=[];
for x in li2 do 
    ab:= sub<G24|x>;
    if not(&or[IsConjugate(G24,ab, sub<G24|e>): e in li2iso]) then Append(~li2iso,x);end if; 
end for;
#li2iso;
li2isoK:=[x : x in li2iso | IdentifyGroup(D,sub<G24|x>) eq <4,2>];
#li2isoK;


goodclasses:= {[ 1, 24, 24 ],[ 2, 8, 24 ],[ 4, 4, 8 ],[ 8, 2, 4 ],[3,6,6],[6,2,6] };


li3:=&cat[ [ [x[1],x[2],g[3]] : g in Classes(Centralizer(GP,sub<G24| x[1],x[2]>@xi))  : x in li2iso];
li3iso:=[];
for x in li3 do 
    ab:= sub<G24|x>;
    if not(&or[IsConjugate(G24,ab, sub<G24|e>): e in li3iso]) then Append(~li3iso,x);end if; 
end for;
#li3iso;


| { ctype(z): z in sub<G24| x[1],x[2],g[3]> } subset goodclasses ]


abssub:=[sub<G24|x> : x in li3iso ];



(******************************************************************************************)

Gaga:=[x : x in finaltypes | IdentifyGroup(D, x) eq <64,36>][1];

fixdim(Gaga@xi);
discgroup(Gaga@xi);


[IdentifyGroup(D,Group(x)) : x in SubgroupLattice( SmallGroup(24, 7)) | IsAbelian(Group(x))];



(******************************************************************************************)

li:={IdentifyGroup(x`subgroup) : x in Subgroups(SmallGroup(128, 931))};
li8:={IdentifyGroup(x`subgroup) : x in Subgroups(SmallGroup(2, 1))};

all:=[];
for n:=1 to 8 do
   for i:=1 to NumberOfSmallGroups(2^n) do
      HH:=SmallGroup(2^n, i);
      invol:=[x[3] : x in Classes(HH) | Order(x[3]) eq 2];
      order8:=[x[3] : x in Classes(HH) | Order(x[3]) eq 8];
      if &and[ IdentifyGroup(quo<Centralizer(HH,x)| x>) in li : x in invol] then
    /*     if not (<16,5> in {IdentifyGroup(x`subgroup) : x in Subgroups(HH)}) then  */
        if &and[ IdentifyGroup(quo<Centralizer(HH,x)| x>) in li8 : x in order8] then
            Append(~all,HH);
            print IdentifyGroup(HH);
         end if;  
      end if;
   end for;
end for;
all;
#all;

value:=[20,4,99,0,99,99,99,-2];
geo2:=[ G : G in all | ({x[1]: x in Classes(G)} subset {1,2,4,8}) and IsCharacter(CharacterRing(G)![value[x[1]] : x in Classes(G)]) ];
[IdentifyGroup(G) : G in geo2 | not(IdentifyGroup(G) in li)];


(******************************************************************************************)


D:=SmallGroupDatabase();
value:=[20,4,99,0,99,99,99,-2];
erg:=[ [ G : G in [SmallGroup(o, n): n in [1..NumberOfSmallGroups(o)]] | ({x[1]: x in Classes(G)} subset {1,2,4,8}) and IsCharacter(CharacterRing(G)![value[x[1]] : x in Classes(G)]) ] : o in [256] ];


C := GolayCode( GF(2), true);
M24:=AutomorphismGroup(C);
M23:=Stabilizer(M24,{1});
P:=SylowSubgroup(M23,2);

IsIsomorphic(P, erg[1,1]);



(******************************************************************************************)


function ctype(c);
    return [Order(c), Gclassestrace[Gclassesmap(c)], Gclassestrace[Gclassesmap(c^2)] ];
end function;


t:=[ c[3] :  c in Gclasses | Order(c[3]) lt 10 and  ctype(c[3]) eq  [ 2, 8, 24 ] ][1];
a:=[ c[3] :  c in Gclasses | Order(c[3]) lt 10 and  ctype(c[3]) eq  [ 8, 2, 4 ] ][1];

ti:=Gclassesmap(t);
ai:=Gclassesmap(a);


Z:=Centralizer(GP,t@pi);

Zclasses:=[c  : c in  Classes(Z) | Order(c[3]) eq 8];

erg8:=[c[3] : c in Zclasses | Gclassesmap(c[3]@@pi) eq ai];

T:=CharacterTable(Z);

Na:=#Centralizer(G,a);

N = Na^2/#G * &+[ T[j][ai]^2*T[j][ti]/T[j][1] : j in [1..#T] ];



*************************************************************************************

/* Identifying 2 groups with Hall Table */ 

for i in isolattices do
   G:=fixallconwaymat[i];
   if #G in {1,2,4,8,16,32,64,128} then
      print "Group no.", i, #G;
      print IdentifyGroup(G);
      print "Abelian: ", IsAbelian(G);
      dist:={* Order(y) : y in G *};
      A:=AutomorphismGroup(G);Z:=Center(G);
      print dist,#A;
      print "groups with dist: ", #[ #H : H in [SmallGroup(#G,i) : i in [1..NumberOfSmallGroups(#G)] ] | {* Order(y) : y in H *} eq dist and #A eq #AutomorphismGroup(H) and not(IsAbelian(H))];
      print "--------------------------------------------";
   end if;
end for;

*************************************************************************************

G:=SmallGroup(32,30);
dist:={* Order(y) : y in G *};
A:=AutomorphismGroup(G);
Z:=Center(G);
#[ #H : H in [SmallGroup(#G,i) : i in [1..NumberOfSmallGroups(#G)] ] | {* Order(y) : y in H *} eq dist and #A eq #AutomorphismGroup(H) and #Z eq #Center(H)];


{* [#x`subgroup : x in NormalSubgroups(H)] : H in [SmallGroup(48,i) : i in [1..NumberOfSmallGroups(48)] ] *};

*************************************************************************************

IdentifyGroup(DirectProduct([Alt(4),CyclicGroup(2),CyclicGroup(2)]));


IdentifyGroup(SL(2, 3));


IdentifyGroup(DirectProduct([SmallGroup(24, 3), SmallGroup(2, 1) ])); 

==> anc/walltest.mag <==
L:=Lattice("A",15);

A,LD,pi:=DualQuotient(L);

f<q>:=ThetaSeries(LDS, 5*lev div 2);
 

   modZ:=function(x); return x-Floor(x); end function;
   qnorm:=function(a); return modZ(Norm(a@@pi)/2); end function;
   SA:=Set(A);
   qset:={qnorm(a) : a in SA};

         
function wallcheck(L);
   lev:=Level(L);
   A,LD,pi:=DualQuotient(L);
   P:=ShortVectorsProcess(LD, 5/2,  5/2);
   v,no:=NextVector(P);
   if no eq -1 then
      answer:="no norm 5/2 vector";
      w:=v;
   else 
      x:=0;
      test:= (2*v in L); 
      if test then w:=v; end if;
      while not(test) and (no ge 0) and (x lt 1000000000) do 
         x:=x+1;
         test:=(2*v in L);
         if test then w:=v; end if;
         v,no:=NextVector(P);
      end while;
      if test then answer:="true"; else answer:="false"; w:=v; end if;
   end if;
   return answer,w;
end function;

nonorm:=[];
for j in [2..69] do
   i:=isolattices[70-j];
   hab,w:=wallcheck(perblattices[i]);
   print "lattice", j, i,hab,Norm(w);
   if hab eq "no norm 5/2 vector" then Append(~nonorm,j); end if;
end for;


for c in Gclasses do 
   if c[1] in [1..15] then
   if Gclassesdim[Gclassesmap(c[3])] in [4..23] then
       print "------------------------------------";
       print "order, dim: ", c[1], Gclassesdim[Gclassesmap(c[3])];
       lat:=perb(LL,subfixlattice(sub<G|c[3]>));
       print TorsionInvariants(DualQuotient(lat));
       hab,w:=wallcheck(lat);
       print "lattice:", hab,Norm(w);
   end if;
   end if;
end for;



for i in  [198, 197, 196, 193, 191, 190, 188, 187, 179, 178, 177, 173, 164, 162, 135] do 
    L:=subfixlattice(fixallconwaymat[i]);
    A,LD,pi:=DualQuotient(L);
    norm6:=ShortVectors(L, 6,6);
    

for i in  [198, 197, 196, 193, 191, 190, 188, 187, 179, 178, 177, 173, 164, 162, 135] do 
    L:=subfixlattice(fixallconwaymat[i]);
    A,LD,pi:=DualQuotient(L);
    norm6:=ShortVectors(L, 6,6);
    norm15:=ShortVectors(LD, 3/2,3/2);
    theta<q>:= ThetaSeries(L,8);
    print "lattice", i, L,theta,#norm6,#norm15;
    print "good vectors", [ v : v in norm15 | 2*v in L]; 
    print "---------------------------------------------------";
end for;
